Constraints on the Equation of State of Nuclear Matter from Systematically Comparing SMASH Calculations to HADES Data

We aim to constrain the equation of state of nuclear matter by comparing calculations with the SMASH transport model to directed and elliptic flow measurements for protons and deuterons performed by the HADES collaboration in a systematic way. A momentum-dependent term is included in the potential for which we show that it is needed to describe flow data. We further incorporate a simple symmetry potential in the transport model and present constraints on the stiffness of the equation of state of nuclear matter at saturation density and on the symmetry potential. The constraints are obtained by performing a Bayesian analysis such that we can also provide an uncertainty for the estimated parameters. The posterior distribution is obtained by Markov chain Monte Carlo sampling for which we emulate the transport model with a Gaussian process to lower computational costs. We find that a relatively stiff equation of state is favoured in our analysis with a small uncertainty whereas the constraints obtained for the symmetry potential are rather loose.

==> anc/EOS_comparison.txt <==
# rho/rho0, P - 2sigma, P - 1sigma, P, P + 1sigma, P + 2sigma
1.005952380952380931e+00 3.825839573394854837e-02 3.871663198455044946e-02 3.916341158123416016e-02 3.962107835238260628e-02 4.006885666047631939e-02
1.041245791245791308e+00 2.842817555327201706e-01 2.878172791232010419e-01 2.912677362362634526e-01 2.948056835293675348e-01 2.982705307998029243e-01
1.076539201539201462e+00 5.643786334768609025e-01 5.716522365295275687e-01 5.787573900427639417e-01 5.860494269707726689e-01 5.931973957175399326e-01
1.111832611832611839e+00 8.802840126609655647e-01 8.920191735504603425e-01 9.034927163055280763e-01 9.152784676109660955e-01 9.268416072790444105e-01
1.147126022126022216e+00 1.233735617511038996e+00 1.250720345956935153e+00 1.267340567356957548e+00 1.284427574179575648e+00 1.301206119836577857e+00
1.182419432419432370e+00 1.626473954976601410e+00 1.649562592758848867e+00 1.672174258046108308e+00 1.695440034469883672e+00 1.718304552619747128e+00
1.217712842712842747e+00 2.060242348019954761e+00 2.090357327702144552e+00 2.119873516164519245e+00 2.150267563769845403e+00 2.180161057372155486e+00
1.253006253006253123e+00 2.536786962364534492e+00 2.574920526213912542e+00 2.612324430394973973e+00 2.650870212867637576e+00 2.688810187485935810e+00
1.288299663299663278e+00 3.057856827347410267e+00 3.105072708467520481e+00 3.151419396292673980e+00 3.199216275985174107e+00 3.246296768846141934e+00
1.323593073593073655e+00 3.625203851604785310e+00 3.682638919139946676e+00 3.739057060727352333e+00 3.797282198927927066e+00 3.854675772543665335e+00
1.358886483886483809e+00 4.240582834227733855e+00 4.309448704359280846e+00 4.377142265153617373e+00 4.447052487692197076e+00 4.516012189582448322e+00
1.394179894179894186e+00 4.905751471947220388e+00 4.987336086275707459e+00 5.067585988025556709e+00 5.150519617731760924e+00 5.232380907677907977e+00
1.429473304473304562e+00 5.622470362833412061e+00 5.718139535627103420e+00 5.812305286620982336e+00 5.909683944045863946e+00 6.005866590212755263e+00
1.464766714766714717e+00 6.392503006935212007e+00 6.503701942622432064e+00 6.613223238502037304e+00 6.726553612221534806e+00 6.838563557396760473e+00
1.500060125060125094e+00 7.217615804239984278e+00 7.345870586429795956e+00 7.472268882811382795e+00 7.603144470543824696e+00 7.732575669665012974e+00
1.535353535353535470e+00 8.099578050274159224e+00 8.246497103504724535e+00 8.391377161560518161e+00 8.541479983252523667e+00 8.690016213320202354e+00
1.570646945646945625e+00 9.040161929644959571e+00 9.207437454981427294e+00 9.372488861059176557e+00 9.543591145022956468e+00 9.713007788431218259e+00
1.605940355940356001e+00 1.004114250777176842e+01 1.023055189330508874e+01 1.041755055359836568e+01 1.061151639671790470e+01 1.080368219897289173e+01
1.641233766233765934e+00 1.110429772103438495e+01 1.131770492826728258e+01 1.152851453948686178e+01 1.174730154245041724e+01 1.196418034519205698e+01
1.676527176527176533e+00 1.223140836554226851e+01 1.247076529258927735e+01 1.270733878953086915e+01 1.295299966799176516e+01 1.319665211818115225e+01
1.711820586820586909e+00 1.342425808469511672e+01 1.369160590716906789e+01 1.395598688801999465e+01 1.423067106053689024e+01 1.450325629662497562e+01
1.747113997113997064e+00 1.468463335569712314e+01 1.498210384610339219e+01 1.527642797628380400e+01 1.558238312984414087e+01 1.588616044569271502e+01
1.782407407407407440e+00 1.601432347515993726e+01 1.634414030157453368e+01 1.667063669686413974e+01 1.701021033075113564e+01 1.734754081803654913e+01
1.817700817700817817e+00 1.741512054392054409e+01 1.777960054868347228e+01 1.814059313834446030e+01 1.851623408706757701e+01 1.888958225685917469e+01
1.852994227994227971e+00 1.888881945118080452e+01 1.929037391029769211e+01 1.968828278086629879e+01 2.010254271683736249e+01 2.051447810100791713e+01
1.888287638287637904e+00 2.043721785806902957e+01 2.087835372197682915e+01 2.131569644236065741e+01 2.177123135896320960e+01 2.222443009205563769e+01
1.923581048581048725e+00 2.206211618070899405e+01 2.254543729702639965e+01 2.302483022551330905e+01 2.352440190118005248e+01 2.402164828332323054e+01
1.958874458874458879e+00 2.376531757287245483e+01 2.429352589172494703e+01 2.481768546547649734e+01 2.536416290935961015e+01 2.590835095079944850e+01
1.994167869167868812e+00 2.554862790828575569e+01 2.612452467076510487e+01 2.669626867834179862e+01 2.729262955813256397e+01 2.788676450591540501e+01
2.029461279461279410e+00 2.741385576265183488e+01 2.804034267294165872e+01 2.866259151037889552e+01 2.931192356280659794e+01 2.995912341012911284e+01
2.064754689754689565e+00 2.936281239543963295e+01 3.004289277711353279e+01 3.071867068804330358e+01 3.142417311255880463e+01 3.212767009127350093e+01
2.100048100048099720e+00 3.139731173149191790e+01 3.213409166846626874e+01 3.286652796875619487e+01 3.363151280488214212e+01 3.439465486162711727e+01
2.135341510341510318e+00 3.351917034249633787e+01 3.431585980509689193e+01 3.510819009245664546e+01 3.593608358126505919e+01 3.676233583766457969e+01
2.170634920634920473e+00 3.573020742835193886e+01 3.659012138493248756e+01 3.744568873391716579e+01 3.834003266407400190e+01 3.923297886143821245e+01
2.205928330928330627e+00 3.803224479847423822e+01 3.895880431300589208e+01 3.988106045582674142e+01 4.084551349462476821e+01 4.180885742355793155e+01
2.241221741221741226e+00 4.042710685306148122e+01 4.142384016909181810e+01 4.241634666262721964e+01 4.345468567240951074e+01 4.449225258771916458e+01
2.276515151515151381e+00 4.291662056435467321e+01 4.398716417571899484e+01 4.505359355510062613e+01 4.616971489546086360e+01 4.728545291674463158e+01
2.311808561808561535e+00 4.550261545791462936e+01 4.665071516656522732e+01 4.779485208569984422e+01 4.899277290182895683e+01 5.019075440009892475e+01
2.347101972101971690e+00 4.818692359393330804e+01 4.941643555523569376e+01 5.064217791460673368e+01 5.192603741214075797e+01 5.321046038283312640e+01
2.382395382395382732e+00 5.097137954860548348e+01 5.228627130443823745e+01 5.359763136651789495e+01 5.497169207322718165e+01 5.634688149592881956e+01
2.417688792688792443e+00 5.385782039557298617e+01 5.526217189555155329e+01 5.666327738814054982e+01 5.813192640278722223e+01 5.960233558799999543e+01
2.452982202982202597e+00 5.684808568745566504e+01 5.834609029858884810e+01 5.984118550638796563e+01 6.140893573506610181e+01 6.297914765831592376e+01
2.488275613275613196e+00 5.994401743748721145e+01 6.153998294256267343e+01 6.313342978726934973e+01 6.480492116752901666e+01 6.647964979111611683e+01
2.523569023569023351e+00 6.314746010126176401e+01 6.484580968624428010e+01 6.654208879545429056e+01 6.832208950850106532e+01 7.010618109117596930e+01
2.558862433862433505e+00 6.646026055860650672e+01 6.826553378932263172e+01 7.006924555450844139e+01 7.196265322575688117e+01 7.386108762059745914e+01
2.594155844155843660e+00 6.988426809558382047e+01 7.180112188395537487e+01 7.371698750778044484e+01 7.572883039603172506e+01 7.774672233678508348e+01
2.629449254449254259e+00 7.342133438663766754e+01 7.545454394671686771e+01 7.748740647993679431e+01 7.962284465543980616e+01 8.176544503158469013e+01
2.664742664742664413e+00 7.707331347688231915e+01 7.922777327093233168e+01 8.138259863912459480e+01 8.364692515076977486e+01 8.591962227154610332e+01
2.700036075036074568e+00 8.084206176454866011e+01 8.312278643940281597e+01 8.540466445975711451e+01 8.780330649164598356e+01 9.021162733928785826e+01
2.735329485329485610e+00 8.472943798358542722e+01 8.714156329751219232e+01 8.955570868590623945e+01 9.209422870352796053e+01 9.464384017593124554e+01
2.770622895622895321e+00 8.873730318642255099e+01 9.128608692671305391e+01 9.383784029528953852e+01 9.652193718153000646e+01 9.921864732457532909e+01
2.805916305916305475e+00 9.286752072690114801e+01 9.555834361838954294e+01 9.825317246384412329e+01 1.010886826450448837e+02 1.039384418747903851e+02
2.841209716209716518e+00 9.712195624337235245e+01 9.996032284809143675e+01 1.028038225308727078e+02 1.057967210931490314e+02 1.088056234081006153e+02
2.876503126503126229e+00 1.015024776419654700e+02 1.044940172501341777e+02 1.074919119647506704e+02 1.106483137607720550e+02 1.138225979444311946e+02
2.911796536796536383e+00 1.060109550800302856e+02 1.091614225925596031e+02 1.123195663291827060e+02 1.156457270756116458e+02 1.189917778894954807e+02
2.947089947089947426e+00 1.106492609497527013e+02 1.139645377524559109e+02 1.172889152499997181e+02 1.207912326157792506e+02 1.243155819830996762e+02
2.982383357383357136e+00 1.154192698619467592e+02 1.189053646916274261e+02 1.224020923824830760e+02 1.260871070681558450e+02 1.297964352483411687e+02
3.017676767676767291e+00 1.203228586300217415e+02 1.239859084326116658e+02 1.276612353792053369e+02 1.315356321874430705e+02 1.354367689416772578e+02
3.052970177970177446e+00 1.253619062541258842e+02 1.292081770350385455e+02 1.330684858583791197e+02 1.371390947558942059e+02 1.412390205038455520e+02
3.088263588263588044e+00 1.305382939054669293e+02 1.345741815723245054e+02 1.386259893727002463e+02 1.428997865437069095e+02 1.472056335116112962e+02
3.123556998556998199e+00 1.358539049108079553e+02 1.400859361086982631e+02 1.443358953786773782e+02 1.488200042700639756e+02 1.533390576303243051e+02
3.158850408850408353e+00 1.413106247371402162e+02 1.457454576765530589e+02 1.502003572064384116e+02 1.549020495648082942e+02 1.596417485672647842e+02
3.194143819143819396e+00 1.469103409765303070e+02 1.515547662541177658e+02 1.562215320300010717e+02 1.611482289307340920e+02 1.661161680257585544e+02
3.229437229437229107e+00 1.526549433311426469e+02 1.575158847434445590e+02 1.624015808380013937e+02 1.675608537064834991e+02 1.727647836600438325e+02
3.264730639730639261e+00 1.585463235984348955e+02 1.636308389487063266e+02 1.687426684048682262e+02 1.741422400300340030e+02 1.795900690308709784e+02
3.300024050024050304e+00 1.645863756565254619e+02 1.699016575547979926e+02 1.752469632624356848e+02 1.808947088027614996e+02 1.865945035618186409e+02
3.335317460317460014e+00 1.707769954497319418e+02 1.763303721062372347e+02 1.819166376719832101e+02 1.878205856540670311e+02 1.937805724963064904e+02
3.370610870610870169e+00 1.771200809742821320e+02 1.829190169863630899e+02 1.887538675966976882e+02 1.949222009065581460e+02 2.011507668552951316e+02
3.405904280904280323e+00 1.836175322641887249e+02 1.896696293968176406e+02 1.957608326745436500e+02 2.022018895417642739e+02 2.087075833956468784e+02
3.441197691197690922e+00 1.902712513772955276e+02 1.965842493373197044e+02 2.029397161915390200e+02 2.096619911663837001e+02 2.164535245691424450e+02
3.476491101491101077e+00 1.970831423814844356e+02 2.036649195857094981e+02 2.102927050554223740e+02 2.173048499790409949e+02 2.243910984821296211e+02
3.511784511784511231e+00 2.040551113410501785e+02 2.109136856782758969e+02 2.178219897697088925e+02 2.251328147375540425e+02 2.325228188557964586e+02
3.547077922077922274e+00 2.111890663032340854e+02 2.183325958903484718e+02 2.255297644081237820e+02 2.331482387266885610e+02 2.408512049870508918e+02
3.582371332371331984e+00 2.184869172849186896e+02 2.259237012171549850e+02 2.334182265894052364e+02 2.413534797263978078e+02 2.493787817099925235e+02
3.617664742664742139e+00 2.259505762594809823e+02 2.336890553549412743e+02 2.414895774524736396e+02 2.497508999805336032e+02 2.581080793579669717e+02
3.652958152958153182e+00 2.335819571438014748e+02 2.416307146823441485e+02 2.497460216319521180e+02 2.583428661660173589e+02 2.670416337261856370e+02
3.688251563251562892e+00 2.413829757854282150e+02 2.497507382420178885e+02 2.581897672340409144e+02 2.671317493624650297e+02 2.761819860349010014e+02
3.723544973544973047e+00 2.493555499498925485e+02 2.580511877225042667e+02 2.668230258127277921e+02 2.761199250222504702e+02 2.855316828931235023e+02
3.758838383838384090e+00 2.575015993081772763e+02 2.665341274403492093e+02 2.756480123463389873e+02 2.853097729410061447e+02 2.950932762628715409e+02
3.794131794131793800e+00 2.658230454243316672e+02 2.752016243224518348e+02 2.846669452144126353e+02 2.947036772285414372e+02 3.048693234239362368e+02
3.829425204425203955e+00 2.743218117432342638e+02 2.840557478886531158e+02 2.938820461748990169e+02 3.043040262801812332e+02 3.148623869391577728e+02
3.864718614718614109e+00 2.829998235785007523e+02 2.930985702345485606e+02 3.032955403416712556e+02 3.141132127485058732e+02 3.250750346201965044e+02
3.900012025012025152e+00 2.918590081005340267e+02 3.023321660145304008e+02 3.129096561623484831e+02 3.241336335154902031e+02 3.355098394937912190e+02
3.935305435305434862e+00 3.009012943247161047e+02 3.117586124250490229e+02 3.227266253964200473e+02 3.343676896650322874e+02 3.461693797684929450e+02
3.970598845598845017e+00 3.101286130997392547e+02 3.213799891880934183e+02 3.327486830936686601e+02 3.448177864558633132e+02 3.570562388018653905e+02
4.005892255892256060e+00 3.195428970960711013e+02 3.311983785348818969e+02 3.429780675728795245e+02 3.554863332948282846e+02 3.681730050681383091e+02
4.041185666185666214e+00 3.291460807945622378e+02 3.412158651897692039e+02 3.534170204008448195e+02 3.663757437105373356e+02 3.795222721263144194e+02
4.076479076479076369e+00 3.389401004751780988e+02 3.514345363543513940e+02 3.640677863716360321e+02 3.774884353273698707e+02 3.911066385887048682e+02
4.111772486772486523e+00 3.489268942058689049e+02 3.618564816917800613e+02 3.749326134861612445e+02 3.888268298398350566e+02 4.029287080899000557e+02
4.147065897065896678e+00 3.591084018315670505e+02 3.724837933112727910e+02 3.860137529319862324e+02 4.003933529872726922e+02 4.149910892561569540e+02
4.182359307359306833e+00 3.694865649633113662e+02 3.833185657528179036e+02 3.973134590634213055e+02 4.121904345288941158e+02 4.272963956751988803e+02
4.217652717652717875e+00 3.800633269674985968e+02 3.943628959720730904e+02 4.088339893818670134e+02 4.242205082191509291e+02 4.398472458664156761e+02
4.252946127946128030e+00 3.908406329552580587e+02 4.056188833254522024e+02 4.205776045164150787e+02 4.364860117834315929e+02 4.526462632514615052e+02
4.288239538239538184e+00 4.018204297719489659e+02 4.170886295553970058e+02 4.325465682046980191e+02 4.489893868940724815e+02 4.656960761252385623e+02
4.323532948532948339e+00 4.130046659867774679e+02 4.287742387758314635e+02 4.447431472739842775e+02 4.617330791466824280e+02 4.789993176272593018e+02
4.358826358826358494e+00 4.243952918825337406e+02 4.406778174577929121e+02 4.571696116225124342e+02 4.747195380367729740e+02 4.925586257133800245e+02
4.394119769119768648e+00 4.359942594454442428e+02 4.528014744152437743e+02 4.698282342010627417e+02 4.879512169366870467e+02 5.063766431279013318e+02
4.429413179413179691e+00 4.478035223551431159e+02 4.651473207910521523e+02 4.827212909947623416e+02 5.014305730728257799e+02 5.204560173760253292e+02
4.464706589706589845e+00 4.598250359747482321e+02 4.777174700431407359e+02 4.958510610051086474e+02 5.151600675031552328e+02 5.347994006966575853e+02
4.500000000000000000e+00 4.720607573410609916e+02 4.905140379308092520e+02 5.092198262322292521e+02 5.291421650950072717e+02 5.494094500355640776e+02


==> anc/MAP/d_v1_MAP.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 -6.282988521070365096e-01 5.615350064759471946e-03 -6.516644548755721189e-01 3.405349321700091268e-03 -6.272408657318919722e-01 4.759980361657300055e-03 -5.999971551423612937e-01 6.785410452160104029e-03
-5.999999999999999778e-01 -5.565965246787527576e-01 5.606720620010884580e-03 -5.932524840045516612e-01 3.404585696952555900e-03 -5.722004247390941600e-01 4.750576670058098694e-03 -5.458096279583664057e-01 6.752727610765468617e-03
-5.000000000000000000e-01 -4.773979955534741748e-01 5.600461094878135017e-03 -5.298726256296504289e-01 3.395251248751981425e-03 -5.118110738690120343e-01 4.742501699962283108e-03 -4.856804339311473484e-01 6.425316838163058417e-03
-4.000000000000000222e-01 -3.907585873366770102e-01 5.464798176095524325e-03 -4.491229793638922274e-01 3.324062556852757939e-03 -4.395190685395391483e-01 4.625535546054883665e-03 -4.142218000546087353e-01 6.392413543237575151e-03
-3.000000000000000444e-01 -2.906573168238537619e-01 5.428720816585987791e-03 -3.516851565254910383e-01 3.300518496257964524e-03 -3.506892889108712552e-01 4.747835220057075589e-03 -3.267370550480919178e-01 6.725196218183966679e-03
-2.000000000000000666e-01 -1.914783744605301763e-01 5.403274401135850676e-03 -2.410802899830741808e-01 3.386563136210434411e-03 -2.411141718293947633e-01 4.581510454276411203e-03 -2.296639487050580186e-01 6.721842537582779081e-03
-1.000000000000000888e-01 -9.491051274562778417e-02 5.388488565621303572e-03 -1.242755988369026454e-01 3.380726004567506226e-03 -1.259849987350207812e-01 4.731099923663382653e-03 -1.207863351157927312e-01 6.311326042193305189e-03
-1.110223024625156540e-16 -4.577048682783413369e-04 5.383666033361214458e-03 1.656387897952527055e-03 3.262851989019583884e-03 -9.356037772900727134e-05 4.562426550287609385e-03 2.109093886288493369e-03 6.303749067689591763e-03
9.999999999999986677e-02 9.333137301746319281e-02 5.388326443945486849e-03 1.236946163426182466e-01 3.380728071896783610e-03 1.219515420232255565e-01 4.731579394963301294e-03 1.176420309444150547e-01 6.310971327819047370e-03
1.999999999999998446e-01 1.921340293565663160e-01 5.403394123402051330e-03 2.450842718171770684e-01 3.390227909275497341e-03 2.477861916909205320e-01 4.740356539150338347e-03 2.291441245204559607e-01 6.696043827278357410e-03
2.999999999999998224e-01 2.924746718872484053e-01 5.429267435125727757e-03 3.545480929678888060e-01 3.393018070552425262e-03 3.502702067853533663e-01 4.747735160772105154e-03 3.301657737269287907e-01 6.727907483013171111e-03
3.999999999999996891e-01 3.912884777400904568e-01 5.465009734324381523e-03 4.509863077473710291e-01 3.324566795661836917e-03 4.394570079039112898e-01 4.625517847106628763e-03 4.137287313069251127e-01 6.392220997159597622e-03
4.999999999999997780e-01 4.784512691617237579e-01 5.600613805038971195e-03 5.331699192029191181e-01 3.394858583445004713e-03 5.160663411068071582e-01 4.649208495767255533e-03 4.877598569219614433e-01 6.426343967672518663e-03
5.999999999999998668e-01 5.589584912415830331e-01 5.607615395494893601e-03 5.938359214105730643e-01 3.399543344185647093e-03 5.728161831643774349e-01 4.755432629361747154e-03 5.492707415269073579e-01 6.459203080269028570e-03
6.999999999999997335e-01 6.271415940752831375e-01 5.615658600195512148e-03 6.495670869721834606e-01 3.405910135129272195e-03 6.268715347489433043e-01 4.761309454971214376e-03 6.023707700759608485e-01 6.789680206531330427e-03


==> anc/MAP/d_v2_MAP.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 1.799718698314336507e-01 4.384202072078672262e-03 1.536826040557031092e-01 4.636206406916847794e-03 1.075901436057311589e-01 5.588053791224515537e-03 6.164725568464248656e-02 8.533103161336607484e-03
-5.999999999999999778e-01 1.158477947984408729e-01 4.365765095341492263e-03 8.491337907642892979e-02 4.618061083370907961e-03 3.953032669417577694e-02 5.552429489175571796e-03 2.621513277171527712e-03 8.533442416218379664e-03
-5.000000000000000000e-01 6.444220530553934623e-02 4.233013962802105283e-03 2.943834505290565673e-02 4.566256060962579910e-03 -1.180413009481995346e-02 5.502670278097261669e-03 -4.790984611714121932e-02 8.028392298030590304e-03
-4.000000000000000222e-01 2.312610292328542982e-02 4.205272289875668958e-03 -2.343796543638365648e-02 4.532618677329915656e-03 -5.627976510097987273e-02 5.268520121879385551e-03 -9.946184131353508207e-02 8.051082950135589333e-03
-3.000000000000000444e-01 -1.391544771133368386e-02 4.202646812176247249e-03 -6.552899453468796764e-02 4.381672275423786726e-03 -9.814584154768368762e-02 5.295452711429034579e-03 -1.370342995639561856e-01 8.077510564206379085e-03
-2.000000000000000666e-01 -4.307849678565389695e-02 4.380182953052254129e-03 -9.950702185317972237e-02 4.407512764275135948e-03 -1.354862708359085843e-01 5.331579027270856933e-03 -1.696279845792758589e-01 8.107150716623292425e-03
-1.000000000000000888e-01 -5.770174823658180685e-02 4.386112237987539568e-03 -1.217523721756634814e-01 4.430076624674505505e-03 -1.556829550081886282e-01 5.355793688636797945e-03 -1.846478091269878608e-01 8.122886099746795194e-03
-1.110223024625156540e-16 -6.274890533319421593e-02 4.393113930735855280e-03 -1.278383004773573361e-01 4.437017851815131149e-03 -1.610293728419733839e-01 5.362745789496517999e-03 -1.963205481541376862e-01 8.136014914975425727e-03
9.999999999999986677e-02 -5.834462783064964242e-02 4.387605161559015449e-03 -1.207761970313967481e-01 4.428992585102263166e-03 -1.558424176837363007e-01 5.355997775108000715e-03 -1.859176185887916333e-01 8.124279855636191983e-03
1.999999999999998446e-01 -4.082690736001381993e-02 4.368337524231570394e-03 -9.793682345626208985e-02 4.406123057794399112e-03 -1.309730570825848872e-01 5.326613594824519508e-03 -1.701930260436992359e-01 8.107719055728070806e-03
2.999999999999998224e-01 -1.581050958141361207e-02 4.356676864436172247e-03 -6.571224111049289718e-02 4.381776061216257311e-03 -9.768958817344142176e-02 5.295081429935173493e-03 -1.391851568083921631e-01 8.079275388319973744e-03
3.999999999999996891e-01 2.091103088212520333e-02 4.204521808094721473e-03 -2.229973205779067769e-02 4.536169508065446103e-03 -5.641306472579632469e-02 5.268582859472034294e-03 -9.659680983057394865e-02 8.049394496326422316e-03
4.999999999999997780e-01 6.586289996020866511e-02 4.234452342723301656e-03 3.168146030853380424e-02 4.613902369344683764e-03 -1.043978926204668090e-02 5.481768346460736546e-03 -5.039823933359371955e-02 8.029123471403795329e-03
5.999999999999998668e-01 1.199366703147006774e-01 4.310486872629031192e-03 8.503952997865005248e-02 4.634687106607661249e-03 4.280472766870448142e-02 5.550647621881146104e-03 4.987647142861706406e-03 8.021602878793729699e-03
6.999999999999997335e-01 1.781675659031378700e-01 4.387943162773966232e-03 1.472615239313146418e-01 4.648997218307963052e-03 1.047418944073369579e-01 5.589006286395346336e-03 6.605716991278565153e-02 8.502888295186626991e-03


==> anc/MAP/p_v1_MAP.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 -5.169129832934160618e-01 5.719522408935680778e-03 -5.614200225161614100e-01 4.869271899652129372e-03 -5.342296397964787502e-01 6.354409470478285769e-03 -4.805684738895266150e-01 9.013269399258732814e-03
-5.999999999999999778e-01 -4.490716883832313044e-01 5.698039426257807925e-03 -4.999678264256406379e-01 4.860154897890131380e-03 -4.774858109372033255e-01 6.330355231896405907e-03 -4.264894904209342030e-01 8.985861842577665126e-03
-5.000000000000000000e-01 -3.735168860713464767e-01 5.677601455686531913e-03 -4.296674178349420004e-01 4.601434977367784528e-03 -4.054833715148973283e-01 6.303609777860083585e-03 -3.678731364363123646e-01 8.959767958904941987e-03
-4.000000000000000222e-01 -2.972089904551342698e-01 5.660962299997037046e-03 -3.506640521025703450e-01 4.574270251646517065e-03 -3.291740963621805349e-01 6.279931162168317718e-03 -2.938267738279058960e-01 8.932227979395144027e-03
-3.000000000000000444e-01 -2.197388949413898729e-01 5.647444077521762175e-03 -2.658310617247607865e-01 4.800726197134868277e-03 -2.513068633568096288e-01 6.260774705054751761e-03 -2.218444069202192281e-01 8.911307454868453923e-03
-2.000000000000000666e-01 -1.443186517871870578e-01 5.638340395331752075e-03 -1.745603844690108986e-01 4.533273711596250664e-03 -1.640291939616638217e-01 6.245369060774354046e-03 -1.443202738212221448e-01 8.895275528694727984e-03
-1.000000000000000888e-01 -7.012715394108326450e-02 5.633051014541577174e-03 -8.570733835264432443e-02 4.522917147239609824e-03 -8.353399950932960394e-02 6.236883900203119870e-03 -7.027361548523547441e-02 8.886288524110389636e-03
-1.110223024625156540e-16 -8.624782105607006755e-04 5.631416925407074954e-03 1.313763720395978024e-03 4.519642023022114527e-03 -8.487428807198438285e-04 6.233910423020651986e-03 1.509330472152112246e-03 8.883494555175853666e-03
9.999999999999986677e-02 7.191455520762701781e-02 5.633137802095369157e-03 8.820739916846398465e-02 4.523123942451706507e-03 8.180300581713773056e-02 6.236761953893329297e-03 7.481412010545751556e-02 8.886660840538181810e-03
1.999999999999998446e-01 1.447385787675283808e-01 5.638387094090184341e-03 1.749349213558928362e-01 4.533267070161385061e-03 1.659544822189005231e-01 6.245639386633253069e-03 1.458003927886233342e-01 8.895517799751399141e-03
2.999999999999998224e-01 2.198136076334282762e-01 5.647454562840516917e-03 2.622040826633265098e-01 4.550247419460960209e-03 2.512699129701090328e-01 6.260766719706861022e-03 2.194416329863493331e-01 8.910708864829723283e-03
3.999999999999996891e-01 2.947090714119244836e-01 5.660206038077169113e-03 3.494708439695877189e-01 4.573901614931034053e-03 3.276489703352929439e-01 6.279654390129236173e-03 2.965852200907264091e-01 8.933144671041332377e-03
4.999999999999997780e-01 3.735188325404745768e-01 5.677637051886223751e-03 4.289334182976016763e-01 4.601158093886831627e-03 4.065537122817559634e-01 6.303976176688257972e-03 3.650585556810952426e-01 8.958610146953130751e-03
5.999999999999998668e-01 4.484336322945310371e-01 5.697860161269618223e-03 5.016752124932217782e-01 4.630804851627244069e-03 4.725171306878479527e-01 6.328374095629202799e-03 4.291254884962043548e-01 8.987123803688922344e-03
6.999999999999997335e-01 5.164473707336085795e-01 5.719364975751824176e-03 5.678987927880712050e-01 4.833821375463277954e-03 5.300607726947319520e-01 6.352561414629600244e-03 4.756500235146781108e-01 9.389397060803507042e-03


==> anc/MAP/p_v2_MAP.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 9.850837948844048952e-02 5.102816848746791201e-03 6.492531604235801668e-02 5.674739812426334365e-03 3.771705846610589122e-03 8.267329933883738047e-03 -7.665559763607487920e-02 1.200405578114584898e-02
-5.999999999999999778e-01 5.541294798500873142e-02 5.025498319034406303e-03 1.193629044937205563e-02 5.630254740406229717e-03 -3.498355788139011213e-02 8.270979195857793009e-03 -1.071839797383217219e-01 1.201634078581356908e-02
-5.000000000000000000e-01 1.276524421346750260e-02 5.011947165872296037e-03 -2.954958509860505789e-02 5.349063719226267340e-03 -8.716104667120316840e-02 8.290179700721555384e-03 -1.342096624026359875e-01 1.203061624310722104e-02
-4.000000000000000222e-01 -1.674097485150105591e-02 4.808803301149687168e-03 -7.701199170939232452e-02 5.364959300501967801e-03 -1.249790133261716729e-01 8.314286627635168389e-03 -1.746156841498587298e-01 1.205787443832972636e-02
-3.000000000000000444e-01 -4.247621743812013406e-02 4.830346622719074341e-03 -1.109463155366468001e-01 5.384943392507995398e-03 -1.519086468200109841e-01 8.336629644750317286e-03 -1.983448362975792634e-01 1.207716943227763080e-02
-2.000000000000000666e-01 -5.882965755711744293e-02 4.853653795236799462e-03 -1.304120863533313468e-01 5.399616438815419209e-03 -1.740865136424503967e-01 8.358236615838182323e-03 -2.091304573511891807e-01 1.208673976198689284e-02
-1.000000000000000888e-01 -6.913828366238261580e-02 4.872111623102118663e-03 -1.454870268622023843e-01 5.412573952697453429e-03 -1.851417015881058337e-01 8.370081483249833948e-03 -2.201476785009448545e-01 1.209703021488658589e-02
-1.110223024625156540e-16 -7.129153472093063826e-02 4.876343124401723295e-03 -1.491939160943114295e-01 5.416001552432582467e-03 -1.892315003416858432e-01 8.374643685973230667e-03 -2.304179163219608473e-01 1.210709018979437730e-02
9.999999999999986677e-02 -6.736331761492042602e-02 4.868727250357878303e-03 -1.474962582680792167e-01 5.414420579270764686e-03 -1.842579147326625366e-01 8.370493830027242801e-03 -2.214191290882205898e-01 1.209825120707467942e-02
1.999999999999998446e-01 -5.822905386476362466e-02 4.852650334648537199e-03 -1.335134984259167545e-01 5.402168734983739395e-03 -1.744654521501684263e-01 8.358630825522463462e-03 -2.125089757739022645e-01 1.208984018037189204e-02
2.999999999999998224e-01 -4.072502463051397292e-02 4.828282145941825178e-03 -1.090955279572987102e-01 5.383669624580041113e-03 -1.492310853259486148e-01 8.334216431044797271e-03 -1.946846631399030692e-01 1.207403516781273799e-02
3.999999999999996891e-01 -1.636223176160889192e-02 4.808641747373412940e-03 -7.473594642964109802e-02 5.363878400497299262e-03 -1.269077802952850165e-01 8.315744226475902182e-03 -1.695853213129856485e-01 1.205409587764138743e-02
4.999999999999997780e-01 1.532265077392733210e-02 4.808183352889888046e-03 -3.046843013110389631e-02 5.349233319257446113e-03 -8.530735550055787431e-02 8.289217592128458878e-03 -1.406228731276538690e-01 1.203447017366745739e-02
5.999999999999998668e-01 5.409521985208343153e-02 5.059570054209833016e-03 1.130333224443791362e-02 5.572339610118352479e-03 -4.293265409574285874e-02 8.272847104079147917e-03 -1.049744915301634718e-01 1.201531438724449778e-02
6.999999999999997335e-01 9.240650105036629647e-02 5.104960212353543136e-03 7.191323412169892126e-02 5.627261722034699980e-03 -7.028005983215399976e-05 8.267287022098135721e-03 -6.196452371840877049e-02 1.199958202624679462e-02


==> anc/centrality_comparison/p_v2_detector_hits.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 6.269383537318184985e-02 5.630801923389656787e-03 5.628307317253078423e-02 8.136606314552274205e-03 2.603688438129117544e-02 1.017716907168780306e-02 -2.188112872894261429e-02 1.485463918603890758e-02
-5.999999999999999778e-01 3.905286949553563036e-02 5.607471238052189229e-03 2.781459185528056821e-02 8.158167169349923864e-03 4.010747973157632873e-04 9.742061708555169175e-03 -3.472389117565501115e-02 1.486851558289138502e-02
-5.000000000000000000e-01 1.032435039679624467e-02 5.606853844648145013e-03 -2.009154166536575303e-03 8.129131234519472796e-03 -3.059497736096372655e-02 9.757593352100267514e-03 -5.617019318825020036e-02 1.490566110722359346e-02
-4.000000000000000222e-01 -5.995788337318508354e-03 5.600195273830689546e-03 -2.453306863055715326e-02 8.133984257537018106e-03 -5.156165504918686082e-02 9.786117321330299601e-03 -6.175188817812987674e-02 1.491818259229452798e-02
-3.000000000000000444e-01 -2.006776792667208653e-02 5.387195595223763511e-03 -4.628180743980792045e-02 7.839026254589948756e-03 -6.083975815250131092e-02 9.803349672722335567e-03 -7.609171798557204380e-02 1.495572281454429775e-02
-2.000000000000000666e-01 -3.082064801027950551e-02 5.408244906356559668e-03 -5.773896549950663371e-02 7.857482911083334479e-03 -7.135120902071134807e-02 9.826254585954985465e-03 -7.899995997378320145e-02 1.496427575964270548e-02
-1.000000000000000888e-01 -3.819932446070417598e-02 5.427781727763826211e-03 -6.786843772642114914e-02 7.877139347006839945e-03 -7.628454383053773213e-02 9.838240936823927293e-03 -7.825675369336818066e-02 1.496205999697880658e-02
-1.110223024625156540e-16 -3.943657025888658296e-02 5.431477075088176655e-03 -6.987802372926665839e-02 7.881419420643610840e-03 -8.266336777948368741e-02 9.854903123878372764e-03 -7.931062538264424533e-02 1.496520807286746794e-02
9.999999999999986677e-02 -3.802953485275661905e-02 5.427285720224784768e-03 -6.813548937382307713e-02 7.877701094785347080e-03 -7.716333777576500630e-02 9.840480020265385264e-03 -8.001708807469540274e-02 1.496734158472821756e-02
1.999999999999998446e-01 -3.271835362026909166e-02 5.412887812539384641e-03 -6.099655523357583320e-02 7.863463590600397804e-03 -7.618185299902258123e-02 9.837983497422049528e-03 -7.510721630245997815e-02 1.495289905957193979e-02
2.999999999999998224e-01 -2.253794321870339346e-02 5.391235425846743583e-03 -4.731276869885547853e-02 7.840522199314725257e-03 -6.357314861429541608e-02 9.808957663131757931e-03 -6.534924660953198017e-02 1.492687457678270636e-02
3.999999999999996891e-01 -5.095323611530200303e-03 5.372634771425782024e-03 -3.028814529408663248e-02 7.820015654165769770e-03 -4.703604375329872855e-02 9.778736333830612137e-03 -6.015789048890976543e-02 1.491448692955890491e-02
4.999999999999997780e-01 1.252454318752249662e-02 5.608307538602416882e-03 -3.920564931507719564e-03 8.136078946826249061e-03 -2.366620928270335433e-02 9.751356853143048481e-03 -4.691502969813952928e-02 1.488749247426136672e-02
5.999999999999998668e-01 3.599479003414585154e-02 5.604156726791171411e-03 2.852104712921069152e-02 8.133154602544705181e-03 -2.585228077545756453e-03 9.742309560873164964e-03 -3.419435824818781167e-02 1.486781928033901329e-02
6.999999999999997335e-01 6.155795221196980194e-02 5.611734848619762302e-03 5.961951551858657439e-02 8.152719612494190027e-03 2.083279926448522446e-02 1.019828501218218719e-02 -1.655339829795994533e-02 1.485111458152886185e-02


==> anc/centrality_comparison/p_v2_impact.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 5.999549060421061064e-02 5.919019578593627193e-03 5.542374321158016759e-02 9.172208907434890521e-03 4.011861438546079212e-02 1.148934815308430037e-02 7.311460512256492961e-03 1.451234869010018663e-02
-5.999999999999999778e-01 3.951280369210127819e-02 5.895494863184518042e-03 2.825591163170670939e-02 9.179253894498941996e-03 6.328099418180052442e-03 1.058751805192501873e-02 -8.803587477249392654e-03 1.448764766336647566e-02
-5.000000000000000000e-01 1.070887753585147983e-02 5.894815896149524677e-03 -1.164700311097499608e-03 8.767463832448047639e-03 -2.174016844865645642e-02 1.060836163573601609e-02 -4.342854485510671408e-02 1.382363993460202813e-02
-4.000000000000000222e-01 -4.848657116365950870e-03 5.890139025996064641e-03 -2.559093468228601509e-02 8.779817631430965330e-03 -4.507872636409980538e-02 1.068316373906946087e-02 -6.363264823259412450e-02 1.389044263384536272e-02
-3.000000000000000444e-01 -1.924596162473068972e-02 5.660024673570460303e-03 -4.735145097942305981e-02 8.810087864364067600e-03 -6.195049482684000103e-02 1.076913167187395180e-02 -6.800689306711099613e-02 1.390817268262192589e-02
-2.000000000000000666e-01 -3.050712856586801358e-02 5.684761146618259181e-03 -5.854657698300247404e-02 8.832629296115479187e-03 -7.077931703385109685e-02 1.082455488974959357e-02 -8.289381794296341033e-02 1.397712532191167957e-02
-1.000000000000000888e-01 -3.757191624733469126e-02 5.705920612865597423e-03 -6.879150421105073576e-02 8.857367577984090815e-03 -7.824234058845778994e-02 1.087689356922957179e-02 -8.151233522344010496e-02 1.397016896797151700e-02
-1.110223024625156540e-16 -3.916470259317605951e-02 5.711264156589215303e-03 -6.960463097323543735e-02 8.859498293359524546e-03 -8.454219441536239832e-02 1.092493301803127391e-02 -8.651092389931680504e-02 1.399587360999747163e-02
9.999999999999986677e-02 -3.715002033651781943e-02 5.704536684998088268e-03 -6.880594109962778759e-02 8.857437687304707194e-03 -8.003843381789729761e-02 1.089023195399223959e-02 -8.401862767314727254e-02 1.398287223322137486e-02
1.999999999999998446e-01 -3.236386223398679540e-02 5.689899689686718325e-03 -6.063532824412032340e-02 8.837355266427454614e-03 -7.821675282980439237e-02 1.087670561625058568e-02 -8.074419499736164296e-02 1.396635054138034224e-02
2.999999999999998224e-01 -2.205294538164359608e-02 5.665156018799614827e-03 -4.723913328940287926e-02 8.809885599274489346e-03 -6.031859268608805169e-02 1.075966628690986499e-02 -7.582797213121807156e-02 1.394274446454697378e-02
3.999999999999996891e-01 -4.758765345278748171e-03 5.644626957258945532e-03 -2.945396285236201450e-02 8.783878875864521707e-03 -4.478462196552660673e-02 1.068190037885422168e-02 -5.910263015234298867e-02 1.387330352437866898e-02
4.999999999999997780e-01 1.252340619825254020e-02 5.893601770407585864e-03 -2.775136267519351385e-03 9.157308051467001955e-03 -2.088601512000894805e-02 1.060660889719598071e-02 -3.619299873347887886e-02 1.380579315057847180e-02
5.999999999999998668e-01 3.798414087675938688e-02 5.889649037738823624e-03 2.782752734851645648e-02 9.153623080985891225e-03 1.216677292930432031e-02 1.059272498349806205e-02 -2.042875997163706367e-02 1.377809830524553969e-02
6.999999999999997335e-01 6.220882338694422309e-02 5.906057744025960780e-03 6.538027905045051824e-02 9.175468335658099397e-03 2.328810277176746046e-02 1.124127520018146018e-02 7.422972914384446536e-03 1.376684183652341839e-02


==> anc/coulomb_comparison/p_v2_no_coulomb.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 8.383935660769559206e-02 6.307723462528172335e-03 8.075818123056016651e-02 7.163683920745757966e-03 3.829899982540548725e-02 9.469867400299014290e-03 -2.048237352907072290e-02 1.256455305220442568e-02
-5.999999999999999778e-01 5.344225559936344183e-02 6.303217205790802649e-03 4.030349543802991263e-02 7.163801103395581182e-03 -3.913979904067736194e-03 9.307451988598959211e-03 -4.578644071131822424e-02 1.256773136351727743e-02
-5.000000000000000000e-01 2.222706341067513455e-02 6.302003230214230090e-03 -8.607107717705675398e-03 7.043121224805438431e-03 -4.193743711350102210e-02 9.311537066042986990e-03 -8.843918667861105920e-02 1.257857252201211723e-02
-4.000000000000000222e-01 -4.772743324146677679e-03 6.302264354170420552e-03 -4.072700438558651825e-02 7.046535422836926535e-03 -7.552612528640162415e-02 9.320999250760348201e-03 -1.137614519334103624e-01 1.258826683341016973e-02
-3.000000000000000444e-01 -2.719852745174788922e-02 6.203379916619316224e-03 -6.965961396486086699e-02 7.053411713305255022e-03 -1.042178247252772416e-01 9.333275346740624312e-03 -1.364869770684203898e-01 1.259902468786735716e-02
-2.000000000000000666e-01 -4.238595679506751424e-02 6.214147918970069906e-03 -9.044531210452078085e-02 7.060569643026399535e-03 -1.185827594449333222e-01 9.340951296796233538e-03 -1.531497103735785514e-01 1.260813735076775355e-02
-1.000000000000000888e-01 -5.022581156368399746e-02 6.221548054324251183e-03 -1.010780569386113825e-01 7.064946179179483650e-03 -1.320834391988021661e-01 9.348988937273783675e-03 -1.649256206393677204e-01 1.261521089040152505e-02
-1.110223024625156540e-16 -5.313287222155249623e-02 6.224626604247697481e-03 -1.052139792444197752e-01 7.066779030725200625e-03 -1.359069174496762011e-01 9.351450933100522930e-03 -1.649310624684117155e-01 1.261521427937087846e-02
9.999999999999986677e-02 -5.113391927021559979e-02 6.222508275465833162e-03 -1.012940911134947441e-01 7.065040107972838865e-03 -1.329890838681017651e-01 9.349564134583585040e-03 -1.608086569691927203e-01 1.261268088248124024e-02
1.999999999999998446e-01 -4.220611684230135552e-02 6.213993949038130321e-03 -8.863312109329690713e-02 7.059871946381505829e-03 -1.208546744661013195e-01 9.342243034073350119e-03 -1.536982108950384618e-01 1.260846206256359056e-02
2.999999999999998224e-01 -2.767429220196104822e-02 6.203647308026693195e-03 -6.895355120937729509e-02 7.053201096650627000e-03 -1.024764532045378540e-01 9.332408908224173322e-03 -1.382720446048981700e-01 1.259994493722874434e-02
3.999999999999996891e-01 -5.665350128675861185e-03 6.302091977935467965e-03 -3.928616203863199985e-02 7.046287082304402913e-03 -7.577104368674844603e-02 9.321074751807737965e-03 -1.178896987948676034e-01 1.259007605458793526e-02
4.999999999999997780e-01 2.103120236670721899e-02 6.302279493558337470e-03 -4.048292216621618422e-03 7.163519732183412127e-03 -3.743288315219675533e-02 9.470357735681918590e-03 -8.070774604189835666e-02 1.257610122038929981e-02
5.999999999999998668e-01 5.124811028483811093e-02 6.303172191328644015e-03 3.681351610150418452e-02 7.163536164743234541e-03 -3.653091018669445134e-03 9.469021468610037268e-03 -5.442114685863416734e-02 1.256937470671338868e-02
6.999999999999997335e-01 8.871950000420891769e-02 6.305279176774341264e-03 7.600580647772403609e-02 7.163788529729135483e-03 2.856670687572418488e-02 9.467776497035512370e-03 -2.111446762605995175e-02 1.278911658326234088e-02


==> anc/coulomb_comparison/v2_proton_with_coulomb.txt <==
# y bins, kappa=300.5, Spot=3.0vn , err, kappa=300.5, Spot=27.0vn , err, kappa=400.0, Spot=15.0vn , err, kappa=201.0, Spot=15.0vn , err
-6.999999999999999556e-01 3.540888938767364907e-03 8.267355315029275772e-03 3.406314297334822258e-03 8.267364702666953405e-03 4.094050498197116493e-03 8.267386384591046342e-03 2.813386853965352610e-03 8.267360866503101549e-03
-5.999999999999999778e-01 -3.284267071151766165e-02 8.273161499906575567e-03 -3.159445572620736553e-02 8.273968517136564074e-03 -3.797338880541745176e-02 8.275832127153168530e-03 -2.609489866153925572e-02 8.273638747051302589e-03
-5.000000000000000000e-01 -8.182705613874506623e-02 8.303685765565310684e-03 -7.871714590723080662e-02 8.308675656316726402e-03 -9.461016872996289018e-02 8.320189017413661195e-03 -6.501507616321443306e-02 8.306636949069173131e-03
-4.000000000000000222e-01 -1.173306784415299592e-01 8.341951507185018169e-03 -1.128714213867754446e-01 8.352160629141095957e-03 -1.356602059070982358e-01 8.375692357779697048e-03 -9.322421403286185182e-02 8.347990281132743398e-03
-3.000000000000000444e-01 -1.426123004028674590e-01 8.377359830199375412e-03 -1.371921927625317228e-01 8.392374519234328464e-03 -1.648913506213039726e-01 8.426950640663051148e-03 -1.133115378950173141e-01 8.386242163392560248e-03
-2.000000000000000666e-01 -1.634329493375122067e-01 8.411549754026864320e-03 -1.572215343692143219e-01 8.431183141123919922e-03 -1.889646242025327383e-01 8.476355183463115880e-03 -1.298544289646696714e-01 8.423165681384440009e-03
-1.000000000000000888e-01 -1.738115934589619105e-01 8.430271106786747445e-03 -1.672057288664681174e-01 8.452424703277023471e-03 -2.009646315088340074e-01 8.503370714281100959e-03 -1.381007031173525357e-01 8.443378878737115706e-03
-1.110223024625156540e-16 -1.776511089878131944e-01 8.437477853566693539e-03 -1.708993201840530995e-01 8.460599943979461510e-03 -2.054039603710449691e-01 8.513763402055774671e-03 -1.411513614975679898e-01 8.451158974441316113e-03
9.999999999999986677e-02 -1.729815624702791266e-01 8.430111008744101478e-03 -1.664073645687138003e-01 8.452054887405573147e-03 -2.000056005165760098e-01 8.502520805718965027e-03 -1.374406411539798589e-01 8.443094630082094085e-03
1.999999999999998446e-01 -1.637886979629392670e-01 8.412173063707202927e-03 -1.575637624509192425e-01 8.431890459074491140e-03 -1.893759482689812979e-01 8.477255057438466690e-03 -1.301370863773694264e-01 8.423838717162717565e-03
2.999999999999998224e-01 -1.400985975154222518e-01 8.373538107952167853e-03 -1.347740253947252997e-01 8.388035215096413186e-03 -1.619849543076688769e-01 8.421422779284915699e-03 -1.113142940445081275e-01 8.382114145383399301e-03
3.999999999999996891e-01 -1.191414107478438872e-01 8.344263130317492241e-03 -1.146133351972058040e-01 8.354786680364651233e-03 -1.377538128032644305e-01 8.379041666881982195e-03 -9.466291785970373796e-02 8.350487938305693747e-03
4.999999999999997780e-01 -8.008680522073444163e-02 8.302157229489551607e-03 -7.704303477708637771e-02 8.306938072865269196e-03 -9.259805390200050168e-02 8.317969547450792742e-03 -6.363237279691130732e-02 8.304984761112445268e-03
5.999999999999998668e-01 -4.030530645334963469e-02 8.276132863532768141e-03 -3.877346734244255938e-02 8.277347828297157428e-03 -4.660184570001650595e-02 8.280153265381621358e-03 -3.202428014033761178e-02 8.276851366531022547e-03
6.999999999999997335e-01 -6.597913426870348215e-05 8.267287030910709655e-03 -6.347153843901794329e-05 8.267287034170192617e-03 -7.628646709756762309e-05 8.267287041698391167e-03 -5.242322823381577408e-05 8.267287032838237237e-03


==> anc/kaon_spectra/k_minus_spectra.txt <==
# ybins, GP dndy, err, smash dndy, err
-6.999999999999999556e-01 3.821789098886142950e-05 3.021830862979197990e-06 5.382131324004298583e-05 2.406955823558599785e-05
-6.000000000000000888e-01 7.704172995917620362e-05 6.091286627377001982e-06 4.305705059203439815e-05 2.152847894822717601e-05
-5.000000000000000000e-01 8.899733075318039352e-05 7.036584831368344377e-06 9.687836383207739754e-05 3.229263152002398012e-05
-3.999999999999999667e-01 1.393678212591028468e-04 1.101907111852134765e-05 1.291711517761030522e-04 3.728825879403365378e-05
-2.999999999999999889e-01 1.411945671819557838e-04 1.116350277795073196e-05 9.687836383207741109e-05 3.229263152002398690e-05
-1.999999999999999556e-01 1.655575963515921187e-04 1.308973532040415628e-05 1.399354144241118296e-04 3.881082936663223166e-05
-9.999999999999992228e-02 1.832854513769806510e-04 1.449137123738838030e-05 1.722282023681375926e-04 4.305667980851679365e-05
5.551115123125782702e-17 1.864199687909456915e-04 1.473918089731567214e-05 1.614639397201292760e-04 4.168947339853310881e-05
1.000000000000000333e-01 1.512152257331861934e-04 1.195577121641179749e-05 1.399354144241117754e-04 3.881082936663222488e-05
2.000000000000000111e-01 1.505494152560293624e-04 1.190313182977536354e-05 1.614639397201291134e-04 4.168947339853308170e-05
3.000000000000000444e-01 1.473711627557925492e-04 1.165181939649637447e-05 1.722282023681375384e-04 4.305667980851678010e-05
4.000000000000001332e-01 1.090429662459339356e-04 8.621466720328289576e-06 4.305705059203433039e-05 2.152847894822716585e-05
5.000000000000001110e-01 8.129008365022764361e-05 6.427218927342028306e-06 6.458557588805152608e-05 2.636686579854811814e-05
6.000000000000000888e-01 8.907304493119763016e-05 7.042578527976570390e-06 5.382131324004300616e-05 2.406955823558600124e-05
7.000000000000000666e-01 5.811793779094540964e-05 4.595139078782029881e-06 7.534983853606026284e-05 2.847945471689029715e-05


==> anc/kaon_spectra/k_plus_spectra.txt <==
# ybins, GP dndy, err, smash dndy, err
-6.999999999999999556e-01 7.029087941208295165e-03 9.572651576935643737e-04 6.652314316469315481e-03 2.675063048237971545e-04
-6.000000000000000888e-01 9.787280870269379762e-03 9.588394038020711663e-04 9.041980624327232083e-03 3.118368940185083809e-04
-5.000000000000000000e-01 1.240879440031254777e-02 9.608106514843056147e-04 1.167922497308933848e-02 3.543605733835226979e-04
-3.999999999999999667e-01 1.483839933796313182e-02 9.630485008762524604e-04 1.486544671689989106e-02 4.000118013811650164e-04
-2.999999999999999889e-01 1.778736145150230930e-02 9.662918946404042749e-04 1.599569429494079528e-02 4.151745599123823341e-04
-1.999999999999999556e-01 1.957554296434099728e-02 9.685371721111709102e-04 1.894510226049515161e-02 4.511581862802401541e-04
-9.999999999999992228e-02 2.057863799585613052e-02 9.698884936431941602e-04 1.954790096878363664e-02 4.590235635321482182e-04
5.551115123125782702e-17 2.090002720271885717e-02 9.703353240010596098e-04 1.953713670613562922e-02 4.591502522093389915e-04
1.000000000000000333e-01 2.064013453396432163e-02 9.699734721557452246e-04 1.922497308934337928e-02 4.544720156710929312e-04
2.000000000000000111e-01 1.946388322929884507e-02 9.683908173079286549e-04 1.839612486544671757e-02 4.445856929418337956e-04
3.000000000000000444e-01 1.733715161586785181e-02 9.657592266016788891e-04 1.625403659849299770e-02 4.184994759782684291e-04
4.000000000000001332e-01 1.521765971652996874e-02 9.634332445765738133e-04 1.426264800861140949e-02 3.915455519128124146e-04
5.000000000000001110e-01 1.248914384756434973e-02 9.608783529612140465e-04 1.185145317545747111e-02 3.569607306124290337e-04
6.000000000000000888e-01 9.541270891168907031e-03 9.586781360023432022e-04 8.288482238966630999e-03 2.985723537646306947e-04
7.000000000000000666e-01 7.049326106904884107e-03 9.572748359118901998e-04 6.964477933261568020e-03 2.737065193798969716e-04


==> anc/mom_dependence_comparison/p_v2_with_MD.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 9.803420672035034755e-02 6.596140064690777377e-03 8.170997875527785670e-02 7.239634498662501048e-03 3.131746847597051409e-02 9.892516876270743970e-03 -2.536079501162918221e-02 1.256704611871570752e-02
-5.999999999999999778e-01 5.967961911955566023e-02 6.463182719770094696e-03 2.851083098124274073e-02 7.240712681361679594e-03 -5.006716628788232017e-03 9.307568067452033980e-03 -5.669169534099159635e-02 1.258018123990069757e-02
-5.000000000000000000e-01 2.199138479672656937e-02 6.392654847739596621e-03 -1.161336815519198318e-02 7.043696698941738152e-03 -5.364456361730472744e-02 9.324845694149137484e-03 -1.095033158385227134e-01 1.262491953069034764e-02
-4.000000000000000222e-01 -1.241380391696811358e-02 6.365958650790987626e-03 -5.495198983246574187e-02 7.059402715962076295e-03 -9.660976507082433273e-02 9.364051048020545845e-03 -1.408567480802898897e-01 1.266480340960766775e-02
-3.000000000000000444e-01 -3.732479991497461569e-02 6.227117446550145714e-03 -9.399007994872476957e-02 7.090952462133126230e-03 -1.333109607920345829e-01 9.414973951172049202e-03 -1.689949612471806362e-01 1.270895513651263721e-02
-2.000000000000000666e-01 -5.816664217715050711e-02 6.271541590479939518e-03 -1.220357339328401736e-01 7.123678459985159812e-03 -1.516859354263813131e-01 9.446503097633498700e-03 -1.896263612321854031e-01 1.274629389355750111e-02
-1.000000000000000888e-01 -6.892534653469795103e-02 6.301893775750864839e-03 -1.363822466416699797e-01 7.143630360848666691e-03 -1.689554542599729925e-01 9.479656862452083207e-03 -2.042070157602836611e-01 1.277520332194117397e-02
-1.110223024625156540e-16 -7.291471607472566063e-02 6.314430167205510938e-03 -1.419627494037669635e-01 7.151973154738199522e-03 -1.738462540793844213e-01 9.489701331341403659e-03 -2.042137537047198914e-01 1.277521716063066345e-02
9.999999999999986677e-02 -7.017149182651216677e-02 6.305753115066307056e-03 -1.366737364783894293e-01 7.144058091552310009e-03 -1.701138882980722800e-01 9.482009289305556518e-03 -1.991094891018740376e-01 1.276486252087333587e-02
1.999999999999998446e-01 -5.791984831698204772e-02 6.270905238944301206e-03 -1.195905871935032394e-01 7.120493754997321047e-03 -1.545921000131526557e-01 9.451839634586180552e-03 -1.903054982900659053e-01 1.274760100997139600e-02
2.999999999999998224e-01 -3.797769685164986697e-02 6.228219843000849798e-03 -9.303740606619115283e-02 7.089987740724541451e-03 -1.310834702702537435e-01 9.411418742265472565e-03 -1.712051863596317780e-01 1.271274864695919743e-02
3.999999999999996891e-01 -1.313290621518214962e-02 6.359887084425855028e-03 -5.300789511679759869e-02 7.058261220304580703e-03 -9.692304728152625892e-02 9.364405189760321296e-03 -1.459682464807329216e-01 1.267223815993007326e-02
4.999999999999997780e-01 1.944759915607963130e-02 6.422533886101694858e-03 -1.686974103243699119e-02 7.196808876036448963e-03 -5.530951855174821158e-02 9.644504679384153026e-03 -9.993042695390136343e-02 1.261471844195048882e-02
5.999999999999998668e-01 5.836937857985602385e-02 6.469982712484128977e-03 3.023924630752761189e-02 7.208187455597859367e-03 -1.519424313257681375e-02 9.727874638633275672e-03 -6.738297505385369701e-02 1.258695720875078333e-02
6.999999999999997335e-01 1.019791717841092016e-01 6.544803928568272700e-03 7.657888720448635667e-02 7.260178233102266600e-03 2.602463606296245846e-02 9.698820526448770352e-03 -3.449415528347166138e-02 1.349504792894315637e-02


==> anc/mom_dependence_comparison/p_v2_without_MD.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 3.887889181771342351e-02 7.905618670180530536e-03 7.047839995438243132e-02 1.094505530125127087e-02 1.527064968486120319e-02 1.857914708236013332e-02 -3.010641146178170968e-02 1.892197826932300389e-02
-5.999999999999999778e-01 4.123312109243298940e-02 6.622918142028286909e-03 1.696832860950858723e-02 1.127885288147595019e-02 8.096501292462010210e-03 1.062330707370514292e-02 -3.294963079071525081e-02 1.845483827623855405e-02
-5.000000000000000000e-01 -1.339763449599740142e-03 6.587884153826838000e-03 -1.821718953237544403e-03 8.767760956748053489e-03 -2.781550830841894931e-02 1.102256300435999065e-02 -5.984340808531718459e-02 1.476805623170486699e-02
-4.000000000000000222e-01 -1.727930553154366500e-02 6.440913360652368580e-03 -4.001876555758099308e-02 8.921755990992855448e-03 -5.767607968056240320e-02 1.235522425142926775e-02 -8.768413864201478336e-02 1.584031779671900286e-02
-3.000000000000000444e-01 -3.009273617294283554e-02 5.829652884225298287e-03 -7.404757345062140672e-02 9.285460518015865167e-03 -7.926270247796185497e-02 1.373779844210901678e-02 -9.371173414838199212e-02 1.611374006304681222e-02
-2.000000000000000666e-01 -4.770051309355971547e-02 6.100285301011726391e-03 -9.155436358888469073e-02 9.548080627619078692e-03 -9.055875926945605725e-02 1.456496371591898056e-02 -1.142255290493360970e-01 1.713878135844366241e-02
-1.000000000000000888e-01 -5.874689493049789490e-02 6.323382819298731077e-03 -1.075752454356706522e-01 9.828961904911790240e-03 -1.001073418473395760e-01 1.530871104498813390e-02 -1.123218830168324356e-01 1.703794816897894263e-02
-1.110223024625156540e-16 -6.123735771478200363e-02 6.378815760344586257e-03 -1.088468023235931170e-01 9.852815893015393414e-03 -1.081677042533594479e-01 1.596384498936587876e-02 -1.192098081857360936e-01 1.740790356957188853e-02
9.999999999999986677e-02 -5.808722081885209221e-02 6.309001699745534798e-03 -1.075977389264752837e-01 9.829408921897389573e-03 -1.024053574429479169e-01 1.549309820721831224e-02 -1.157754890780698792e-01 1.722168591830017248e-02
1.999999999999998446e-01 -5.060366854681697113e-02 6.155172423911011749e-03 -9.482072521517803665e-02 9.602313478847327582e-03 -1.000746035309326432e-01 1.530609857471462026e-02 -1.112634054909153181e-01 1.698236110788968467e-02
2.999999999999998224e-01 -3.448169944213419491e-02 5.886674127051733443e-03 -7.387193253087964706e-02 9.283073467780919227e-03 -7.717476154678575007e-02 1.359194216007872380e-02 -1.044889770957001529e-01 1.663494278957006883e-02
3.999999999999996891e-01 -7.440788850403612376e-03 5.655172244166430974e-03 -4.605971797295649317e-02 8.971335550467730846e-03 -5.729978713428479642e-02 1.233383826030269928e-02 -8.144189105318552779e-02 1.557175820837544168e-02
4.999999999999997780e-01 9.126751808692379342e-03 6.541830129488667399e-03 -2.760080484470395223e-02 1.021094636432398443e-02 -2.672265987599901221e-02 1.098951836287467496e-02 -4.987301401636774767e-02 1.446907990952121109e-02
5.999999999999998668e-01 4.599826136706175461e-02 6.405470422129169207e-03 1.778314568824118647e-02 1.007980204844334711e-02 1.556680548731559366e-02 1.072436372371771314e-02 -2.815029917436167456e-02 1.399324749984282718e-02
6.999999999999997335e-01 7.333863203886381577e-02 7.121768260231037782e-03 4.757544401768487585e-02 1.111461898645928897e-02 -3.450096400210642122e-04 1.506370597924456579e-02 1.022866283528092030e-02 1.379546336171465389e-02


==> anc/observables/d_v1_obs.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 -6.137792738845746499e-01 5.576613860512054203e-03 -6.428593530399666633e-01 3.380068174985679554e-03 -6.203553192735853372e-01 4.726103197565598157e-03 -5.949993188350291007e-01 6.649656646807344113e-03
-5.999999999999999778e-01 -5.398346948131802492e-01 5.575713459112206088e-03 -5.834578302637964953e-01 3.379976100391824442e-03 -5.641262040844594594e-01 4.725157664933543784e-03 -5.388344246003029525e-01 6.628160250454262492e-03
-5.000000000000000000e-01 -4.582849431662907591e-01 5.574982393859902186e-03 -5.179763566884503234e-01 3.379017124294544493e-03 -5.024032566639107245e-01 4.724273488083373385e-03 -4.771844249442338537e-01 6.421327697920992811e-03
-4.000000000000000222e-01 -3.693800361033936497e-01 5.437588846046984351e-03 -4.345106195505650248e-01 3.308383201054330112e-03 -4.291049736266359105e-01 4.607998199770109611e-03 -4.069758121019830810e-01 6.389497202764059074e-03
-3.000000000000000444e-01 -2.747553400840843096e-01 5.413582986218495006e-03 -3.402429674424638506e-01 3.290844537512463159e-03 -3.396424129514343804e-01 4.724683583232030734e-03 -3.195142521293874438e-01 6.578752180762920468e-03
-2.000000000000000666e-01 -1.810025172380846925e-01 5.396679015341363309e-03 -2.310222428568522446e-01 3.378203103559769896e-03 -2.354011412653562729e-01 4.576188936950834757e-03 -2.220978384193248445e-01 6.564739969712123958e-03
-1.000000000000000888e-01 -8.971792161810299149e-02 5.386864439637333371e-03 -1.185994057213974884e-01 3.377719896651803534e-03 -1.207514187321976351e-01 4.723357310248807624e-03 -1.186734163650253748e-01 6.311074934462659013e-03
-1.110223024625156540e-16 -4.326636574916165046e-04 5.383665995561762521e-03 1.602496787555196534e-03 3.262851772264971362e-03 -9.134353044593090942e-05 4.562426549483464440e-03 2.072196435092432676e-03 6.303748990922965721e-03
9.999999999999986677e-02 8.822517740691182553e-02 5.386755873929653486e-03 1.180419716565666022e-01 3.377721385486063838e-03 1.167440133933723700e-01 4.723409343304852889e-03 1.155841109561430713e-01 6.310733109168429299e-03
1.999999999999998446e-01 1.816223017558513675e-01 5.396753613413384984e-03 2.337065622996306047e-01 3.378533472016788473e-03 2.391470351212774403e-01 4.724112927822665849e-03 2.223907739110853043e-01 6.560470036193831456e-03
2.999999999999998224e-01 2.764732687555806478e-01 5.413940996591050034e-03 3.408959318112465553e-01 3.378708454645582265e-03 3.392403868556357338e-01 4.724674770023955077e-03 3.206879222225200721e-01 6.580787862559828519e-03
3.999999999999996891e-01 3.698809347224596422e-01 5.437727430191977365e-03 4.363133239094167948e-01 3.308759163172427485e-03 4.290443834811412671e-01 4.607985394596856264e-03 4.064913597408725821e-01 6.389311499963762180e-03
4.999999999999997780e-01 4.591991814709217579e-01 5.574989940288561235e-03 5.205751183984830277e-01 3.378951151174779122e-03 5.038385124682918104e-01 4.625136939627065569e-03 4.792274748775469106e-01 6.422321233698747786e-03
5.999999999999998668e-01 5.408745334805189486e-01 5.575748720349131202e-03 5.841115842858926044e-01 3.379500965963593527e-03 5.653423219716842141e-01 4.725652250704605838e-03 5.396624340043096879e-01 6.454126774434865328e-03
6.999999999999997335e-01 6.138947648728390050e-01 5.576675151755782975e-03 6.401936641227621294e-01 3.380108692204663104e-03 6.201948736384110816e-01 4.726234408836830006e-03 5.977193682056949342e-01 6.651695427346161066e-03


==> anc/observables/d_v2_obs.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 1.689849118737924982e-01 4.352171283290883104e-03 1.498854327887366722e-01 4.525611880420651878e-03 1.061395932121038665e-01 5.453344065357569777e-03 6.234949092686426636e-02 8.325621861842850621e-03
-5.999999999999999778e-01 1.089299369321281574e-01 4.350250310023247476e-03 8.605815714365849800e-02 4.524006477542741149e-03 4.407749645352154744e-02 5.452821414359169429e-03 5.755349606074711133e-03 8.326254585907418015e-03
-5.000000000000000000e-01 5.914633891956100342e-02 4.227566854060635891e-03 3.270706493042085938e-02 4.519975824866471863e-03 -5.467861821045971737e-03 5.451621004143624057e-03 -4.345889700289851110e-02 8.026238115229657188e-03
-4.000000000000000222e-01 2.122559763722620119e-02 4.204566553220510927e-03 -1.650048403625437032e-02 4.517209118374988959e-03 -4.906773413255560712e-02 5.268545637636542871e-03 -9.022158222723208887e-02 8.041820805762699489e-03
-3.000000000000000444e-01 -1.277187492573972349e-02 4.202391141965309933e-03 -5.499835194015822992e-02 4.374277292861976189e-03 -8.556883722992481012e-02 5.295529913860915969e-03 -1.243034572920196368e-01 8.059977575746293810e-03
-2.000000000000000666e-01 -3.515459963051625891e-02 4.351771185962672282e-03 -8.351608973047497386e-02 4.390542384522396445e-03 -1.181242370868105240e-01 5.331725151504465923e-03 -1.538691043301283479e-01 8.080368407138029119e-03
-1.000000000000000888e-01 -4.790115373890557748e-02 4.352370503511586962e-03 -1.021865997729740627e-01 4.404776342620233404e-03 -1.357327954656177837e-01 5.355985751784580508e-03 -1.674935481746453458e-01 8.091202896724601287e-03
-1.110223024625156540e-16 -5.187841228399747706e-02 4.353068532887938505e-03 -1.072945235294398003e-01 4.409160772652892697e-03 -1.403940908414540445e-01 5.362951004052469647e-03 -1.780818588238357592e-01 8.100248222995190886e-03
9.999999999999986677e-02 -4.830125455794131994e-02 4.352519894375423554e-03 -1.013673445678939800e-01 4.404091512012927451e-03 -1.358718236256741818e-01 5.356190224518028557e-03 -1.686453885874426017e-01 8.092164051126388494e-03
1.999999999999998446e-01 -3.413325821122725756e-02 4.350556448903770274e-03 -8.219826638388028073e-02 4.389679906980126917e-03 -1.141893739592028112e-01 5.326750273440469807e-03 -1.543816519752323480e-01 8.080759620040716545e-03
2.999999999999998224e-01 -1.228780487082303807e-02 4.349270513144640193e-03 -5.515216193278682510e-02 4.374339819227966372e-03 -8.517105093479671041e-02 5.295157921629198294e-03 -1.262544943153993682e-01 8.061191030982167022e-03
3.999999999999996891e-01 1.919256042198469459e-02 4.203944696861331917e-03 -1.516611391191613478e-02 4.517723444000229342e-03 -4.918395193344693439e-02 5.268608495923160322e-03 -8.762271535939902822e-02 8.040656709281147896e-03
4.999999999999997780e-01 6.045028206449387653e-02 4.228764186329424420e-03 3.506051745263638608e-02 4.523936620367087665e-03 -5.964860301442428958e-03 5.446494081935384333e-03 -4.571611202779740646e-02 8.026739887849680677e-03
5.999999999999998668e-01 1.100802603202879482e-01 4.291929804690764426e-03 8.570492226049974960e-02 4.525190643833957617e-03 4.659724819672207696e-02 5.451905924864907695e-03 4.524281771609579839e-03 8.021579515491024034e-03
6.999999999999997335e-01 1.679232654719982065e-01 4.352555442324947642e-03 1.437776015917835437e-01 4.526453893044323114e-03 1.044453419303156966e-01 5.453092172827165435e-03 6.897080265228772156e-02 8.322798717928105161e-03


==> anc/observables/p_v1_obs.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 -5.005537282750331940e-01 5.700131329560106409e-03 -5.502151557492496181e-01 4.775368779797031955e-03 -5.207414613619505417e-01 6.364853591931721698e-03 -4.644187205226124604e-01 8.958173221008251461e-03
-5.999999999999999778e-01 -4.348594737374007480e-01 5.683355036102417240e-03 -4.907650983232585418e-01 4.759295016337325782e-03 -4.654302952223901002e-01 6.338731557164388637e-03 -4.121570894048502964e-01 8.942363448036562759e-03
-5.000000000000000000e-01 -3.616958286476119611e-01 5.667410014876223846e-03 -4.181923020587872131e-01 4.603328201993467372e-03 -3.952457664485038435e-01 6.309677081481160008e-03 -3.555105684641652886e-01 8.927330253870591897e-03
-4.000000000000000222e-01 -2.878029120533085461e-01 5.654492772000095473e-03 -3.412988770173921438e-01 4.575538839011728670e-03 -3.208631405157760241e-01 6.283945422614655059e-03 -2.839525723617235542e-01 8.911484032609193889e-03
-3.000000000000000444e-01 -2.127846012661791519e-01 5.643900121900041582e-03 -2.570484502958443329e-01 4.711978600746082567e-03 -2.449618918978764270e-01 6.263121889022481466e-03 -2.143892103171740615e-01 8.899460460438025911e-03
-2.000000000000000666e-01 -1.397512567787249083e-01 5.636809509961125848e-03 -1.698984012604429772e-01 4.533590944686759043e-03 -1.598878006884092429e-01 6.246371590471773601e-03 -1.394703159882819676e-01 8.890254626788459888e-03
-1.000000000000000888e-01 -6.790777071713494095e-02 5.632689244386725018e-03 -8.341835437414957255e-02 4.522993800519602321e-03 -8.142494114416010120e-02 6.237144274274298607e-03 -6.791203410071533497e-02 8.885097125282879343e-03
-1.110223024625156540e-16 -8.351825108820903898e-04 5.631416870671629611e-03 1.278678793913551326e-03 4.519642040981479425e-03 -8.273139014828012616e-04 6.233910449913675385e-03 1.458608635923563934e-03 8.883494005446744210e-03
9.999999999999986677e-02 6.963860431294577324e-02 5.632757360550830900e-03 8.585164517628296466e-02 4.523205128898237330e-03 7.973765141380262378e-02 6.237011653909359590e-03 7.229995271036493421e-02 8.885310555668280916e-03
1.999999999999998446e-01 1.401578937358776145e-01 5.636847298328878479e-03 1.702629392773635786e-01 4.533585670612918193e-03 1.617644794533603658e-01 6.246665542424151805e-03 1.409006948002229365e-01 8.890393492901858125e-03
2.999999999999998224e-01 2.128569494839425147e-01 5.643908202724677754e-03 2.552014055213076560e-01 4.550960485551236966e-03 2.449258744341982208e-01 6.263113216619015100e-03 2.120671828420768179e-01 8.899116494307319353e-03
3.999999999999996891e-01 2.853821227356299062e-01 5.653844107163851461e-03 3.401375358496059320e-01 4.575161686240025206e-03 3.193765122113489952e-01 6.283631726911949496e-03 2.866183196030469560e-01 8.912011117542403826e-03
4.999999999999997780e-01 3.616977146861053427e-01 5.667445569971818996e-03 4.174779054266331002e-01 4.603044970476212992e-03 3.962890833544463476e-01 6.310075184234584245e-03 3.527905731581988391e-01 8.926663643505972079e-03
5.999999999999998668e-01 4.342416109745066422e-01 5.683217061636480598e-03 4.882769865480831584e-01 4.633369267748222928e-03 4.605870637569964288e-01 6.336579678023687712e-03 4.147045033936471725e-01 8.943090933746317139e-03
6.999999999999997335e-01 5.001028514152565663e-01 5.700008338588167384e-03 5.545641051950447320e-01 4.774740178397357190e-03 5.166778495645374392e-01 6.362846287861617482e-03 4.644916811840111848e-01 9.217243063916590734e-03


==> anc/observables/p_v2_obs.txt <==
# ybins, v1 0-10%, err, v1 10-20%, err, v1 20-30%, err, v1 30-40%, err
-6.999999999999999556e-01 9.189982102308080769e-02 4.990124581892932572e-03 6.344272267915446184e-02 5.546565597757006048e-03 3.473588675161337104e-03 8.267322661866130171e-03 -7.226012361196032519e-02 1.199933099044893543e-02
-5.999999999999999778e-01 5.166618342182838219e-02 4.979862514718397075e-03 1.748757173240389484e-02 5.544053488729579551e-03 -3.221844317017656667e-02 8.270353833390311007e-03 -1.010379896095248142e-01 1.200711099457921205e-02
-5.000000000000000000e-01 1.338370396950799845e-02 4.976893542179070332e-03 -2.635269297919240472e-02 5.348054151749839780e-03 -8.027180192335919839e-02 8.286305993646141815e-03 -1.265140043170777107e-01 1.201615924083842754e-02
-4.000000000000000222e-01 -1.483605583665448258e-02 4.807282247663953977e-03 -6.868027151686639797e-02 5.358118670883240710e-03 -1.151006210393528129e-01 8.306343325727187296e-03 -1.646031218832095799e-01 1.203344725438340937e-02
-3.000000000000000444e-01 -3.764294250660338292e-02 4.820589914340963310e-03 -9.894333214504236196e-02 5.370789216206329694e-03 -1.399017252968579317e-01 8.324923230697275217e-03 -1.869716310017937033e-01 1.204569336388537117e-02
-2.000000000000000666e-01 -5.213556119270501554e-02 4.835011053688572855e-03 -1.163031535867169453e-01 5.380103303988245829e-03 -1.603266444625198461e-01 8.342898972997067966e-03 -1.971387984330439380e-01 1.205177008278557338e-02
-1.000000000000000888e-01 -6.127119047954510123e-02 4.846442164448219216e-03 -1.297471768247451251e-01 5.388336498431876148e-03 -1.705080258351765188e-01 8.352756497500630345e-03 -2.075242858797008427e-01 1.205830599625729201e-02
-1.110223024625156540e-16 -6.317942928094044674e-02 4.849069117896225890e-03 -1.330530381250771832e-01 5.390526544368916782e-03 -1.742745652239509890e-01 8.356553867672809541e-03 -2.172056224448588591e-01 1.206469747305046435e-02
9.999999999999986677e-02 -5.969819327870995451e-02 4.844345125813587748e-03 -1.315390369771827217e-01 5.389516029161027337e-03 -1.696938208373763302e-01 8.353334347587461003e-03 -2.087228307698849594e-01 1.205908163533500783e-02
1.999999999999998446e-01 -5.160329745309111260e-02 4.834383222732215740e-03 -1.190690322314518212e-01 5.381724370877718350e-03 -1.606756315157335524e-01 8.343227004479602388e-03 -2.003235906951275069e-01 1.205373908063215455e-02
2.999999999999998224e-01 -3.609101076130816210e-02 4.819310224960929485e-03 -9.729277629455834742e-02 5.369981094962601384e-03 -1.374357993574870929e-01 8.322916059541173722e-03 -1.835213342468482445e-01 1.204370363048877512e-02
3.999999999999996891e-01 -1.450041736776364054e-02 4.807188712641219906e-03 -6.665046437584565275e-02 5.357435075697252955e-03 -1.168769374790184362e-01 8.307555174350413768e-03 -1.598612029016099889e-01 1.203104991956640939e-02
4.999999999999997780e-01 1.357914127893658507e-02 4.806909011866197096e-03 -2.717213264647211357e-02 5.348160019526239373e-03 -7.856462726036377020e-02 8.285506506144391797e-03 -1.325594779053906880e-01 1.201860265940068832e-02
5.999999999999998668e-01 5.078951121090963250e-02 4.982943216406935869e-03 1.311290014738469845e-02 5.537562880796420388e-03 -3.953923957129603511e-02 8.271905453961740998e-03 -9.895519470712710319e-02 1.200646058138074047e-02
6.999999999999997335e-01 8.901763764213621588e-02 4.987677305480723439e-03 6.965656195889924351e-02 5.542904963452856965e-03 -6.472509518259969108e-05 8.267287019573226620e-03 -5.841144281920235271e-02 1.199649376852026869e-02


==> anc/pion_spectra/pim_GP.txt <==
# ybins, 0-10 dndy, err, 10-20 dndy, err, 20-30 dndy, err, 30-40 dndy, err
-6.999999999999999556e-01 7.206325108171341753e+00 1.277667670712116788e-01 5.081787163257104112e+00 7.290358469957933241e-02 3.605424756416596210e+00 2.956353147334268502e-02 2.470579380911019030e+00 2.397902467535426366e-02
-6.000000000000000888e-01 8.152554397190272084e+00 1.279051275238163865e-01 5.641257329451036640e+00 7.298958165725669134e-02 3.967988743396063001e+00 3.078003371689077422e-02 2.707680436745278030e+00 2.501329895578812898e-02
-5.000000000000000000e-01 9.027278445577991306e+00 1.280483794873993886e-01 6.170464798917237204e+00 7.347397173866437869e-02 4.303058275077887629e+00 3.196093011016945540e-02 2.919132137019289530e+00 2.597692836460999133e-02
-3.999999999999999667e-01 9.826826067569385259e+00 1.281917000516313021e-01 6.628056160359847127e+00 7.358585044002702302e-02 4.598403385579217684e+00 3.304217620677561001e-02 3.102380862415742513e+00 2.683885472938381950e-02
-2.999999999999999889e-01 1.045802795158328991e+01 1.283127420998031731e-01 7.009682333871751325e+00 7.369514353499657944e-02 4.858369534018038394e+00 3.402219729491669231e-02 3.273662134823723591e+00 2.766581559846662333e-02
-1.999999999999999556e-01 1.093523503014915832e+01 1.284095385715078030e-01 7.326865329334395938e+00 7.348102728984148846e-02 5.052144490715022584e+00 3.476852841325778209e-02 3.415116432966470938e+00 2.836256517943345004e-02
-9.999999999999992228e-02 1.123722768693281182e+01 1.284729860980469984e-01 7.486661946597450878e+00 7.215938746215017074e-02 5.188435570974434086e+00 3.530104114946862326e-02 3.496223958012876665e+00 2.876761090641379720e-02
5.551115123125782702e-17 1.131447974474360763e+01 1.284894889447228128e-01 7.574327573627670063e+00 7.319911072344655045e-02 5.237519167589255176e+00 3.549429126457152167e-02 3.523705718252756469e+00 2.890558860055200685e-02
1.000000000000000333e-01 1.122521533872316013e+01 1.284704415127523591e-01 7.500774359152273973e+00 7.316824784290555661e-02 5.203329420447403209e+00 3.535959925210024890e-02 3.499471420918865761e+00 2.878418517187148959e-02
2.000000000000000111e-01 1.092356044189111230e+01 1.284071414778993059e-01 7.329156122497806791e+00 7.283460729514867893e-02 5.064439319920040816e+00 3.481631533294467923e-02 3.413704066376340052e+00 2.835576453900216093e-02
3.000000000000000444e-01 1.044790285283406206e+01 1.283107677609891528e-01 7.017932558246684493e+00 7.366487499224771973e-02 4.863966594700173118e+00 3.404357089394118713e-02 3.271261773764052805e+00 2.765404617461749912e-02
4.000000000000001332e-01 9.799007209262612150e+00 1.281860871715604921e-01 6.645651731330872281e+00 7.359380403868380494e-02 4.591103088637737528e+00 3.301502565191521271e-02 3.096473160438222294e+00 2.681057412975482515e-02
5.000000000000001110e-01 9.023687847290053909e+00 1.280474903321196511e-01 6.164713987014692975e+00 7.342789813459199566e-02 4.312600344874677916e+00 3.199529519136611044e-02 2.916059759588868872e+00 2.596250610422566954e-02
6.000000000000000888e-01 8.150552573432715775e+00 1.279051160345115734e-01 5.652002714636182645e+00 7.294264878332869240e-02 3.971097155585837868e+00 3.079075226356294340e-02 2.707426315201331590e+00 2.501223906274142178e-02
7.000000000000000666e-01 7.198785837694375189e+00 1.277657345161563873e-01 5.077265555315534584e+00 7.266117430394235244e-02 3.604512259382149253e+00 2.956055663452790416e-02 2.479825014381056292e+00 2.401844308844622300e-02


==> anc/pion_spectra/pim_smash.txt <==
# ybins, 0-10 dndy, err, 10-20 dndy, err, 20-30 dndy, err, 30-40 dndy, err
-6.999999999999999556e-01 7.159694323144104366e+00 1.771283683516874929e-02 5.120000000000002771e+00 1.439158402791367378e-02 3.548999999999999932e+00 1.241131699712099724e-02 2.469506726457399104e+00 1.051475575536507494e-02
-6.000000000000000888e-01 8.073144104803493093e+00 1.875741551585997924e-02 5.664089068825910900e+00 1.512755052874053922e-02 3.948434782608695404e+00 1.308288860402638878e-02 2.718161434977578672e+00 1.101979634859220382e-02
-5.000000000000000000e-01 9.012183406113537742e+00 1.984428907220510407e-02 6.179959514170037416e+00 1.583172008371110800e-02 4.243347826086956154e+00 1.356251354196803295e-02 2.906457399103139938e+00 1.142328488740430859e-02
-3.999999999999999667e-01 9.807467248908295687e+00 2.076427765331867806e-02 6.642834008097165288e+00 1.641378174729258080e-02 4.560826086956521586e+00 1.406442040819994542e-02 3.100582959641256853e+00 1.179266813499588173e-02
-2.999999999999999889e-01 1.044969432314410263e+01 2.141194160897229651e-02 7.063562753036436881e+00 1.690757385349507536e-02 4.774000000000000021e+00 1.437984077776770925e-02 3.278071748878925717e+00 1.211442822460032792e-02
-1.999999999999999556e-01 1.095218340611353725e+01 2.190193659759826980e-02 7.321336032388668258e+00 1.719452576518330084e-02 5.016130434782610337e+00 1.476350437910113091e-02 3.399999999999997691e+00 1.231782326277808953e-02
-9.999999999999992228e-02 1.128349344978165192e+01 2.227098022188250467e-02 7.512105263157895507e+00 1.740055529137641416e-02 5.118260869565212978e+00 1.492994561526023341e-02 3.505650224215246524e+00 1.253266790831498653e-02
5.551115123125782702e-17 1.134174672489083413e+01 2.223498066383220936e-02 7.639230769230770157e+00 1.755821102433357053e-02 5.178913043478258871e+00 1.500676452905956929e-02 3.531390134529146962e+00 1.256952373981424717e-02
1.000000000000000333e-01 1.127868995633187410e+01 2.225522792386352630e-02 7.529838056680159042e+00 1.743373622150150293e-02 5.107130434782606088e+00 1.494056296346158580e-02 3.483183856502241937e+00 1.249644477943055200e-02
2.000000000000000111e-01 1.092764192139737212e+01 2.184403310563081888e-02 7.381700404858297482e+00 1.726287175982093094e-02 5.005434782608698008e+00 1.472918300114837639e-02 3.400313901345292322e+00 1.235517073465116321e-02
3.000000000000000444e-01 1.046834061135370497e+01 2.146601169923786565e-02 7.014615384615384031e+00 1.682570209004719333e-02 4.817478260869565432e+00 1.445816449469299741e-02 3.263273542600896526e+00 1.208283728569275670e-02
4.000000000000001332e-01 9.803187772925763710e+00 2.069695314186436458e-02 6.653076923076926441e+00 1.641221452099320133e-02 4.538478260869564629e+00 1.402995005117262800e-02 3.107488789237667248e+00 1.181995368638742022e-02
5.000000000000001110e-01 8.957816593886462897e+00 1.973696354528548663e-02 6.190809716599188661e+00 1.579619245509997563e-02 4.244347826086955600e+00 1.358406414582334285e-02 2.912511210762331881e+00 1.142948350713185630e-02
6.000000000000000888e-01 8.116899563318780153e+00 1.883683592658440958e-02 5.666720647773277442e+00 1.512957385533125407e-02 3.934913043478261319e+00 1.304571404625197960e-02 2.684349775784751202e+00 1.098043335037904994e-02
7.000000000000000666e-01 7.170786026200871355e+00 1.767608810410509212e-02 5.102186234817815524e+00 1.435930332634961781e-02 3.564869565217390956e+00 1.242390231357667733e-02 2.460627802690583454e+00 1.050706647064196357e-02


==> anc/pion_spectra/pip_GP.txt <==
# ybins, 0-10 dndy, err, 10-20 dndy, err, 20-30 dndy, err, 30-40 dndy, err
-6.999999999999999556e-01 3.773161229196290378e+00 7.524042397958048689e-02 2.533822997574233682e+00 2.342023018104541152e-02 1.799348619480895195e+00 1.713070272225591592e-02 1.229780194399285875e+00 2.490389112458588419e-02
-6.000000000000000888e-01 4.250669038061460014e+00 7.530972189330838173e-02 2.818228040885728092e+00 2.380954822841028010e-02 1.986463688449504161e+00 1.765321266588222582e-02 1.356329533060893766e+00 2.501467451773557032e-02
-5.000000000000000000e-01 4.713910659983369555e+00 7.538475920614046144e-02 3.060444515734992876e+00 2.416806215132888402e-02 2.161426245120168232e+00 1.817292429396664619e-02 1.460922923890692005e+00 2.499388793611663495e-02
-3.999999999999999667e-01 5.108933541109522025e+00 7.545480255464073749e-02 3.293595817380378321e+00 2.453550462332505788e-02 2.305874274080906616e+00 1.862287924963728150e-02 1.569657911939067674e+00 2.509947420690289768e-02
-2.999999999999999889e-01 5.437743758998593080e+00 7.551734812492123805e-02 3.493824534893221312e+00 2.486780997177971686e-02 2.437390469706059548e+00 1.904774380302000358e-02 1.644405449879165815e+00 2.512680857048680758e-02
-1.999999999999999556e-01 5.689678680197559402e+00 7.556787086559296762e-02 3.632509097819799138e+00 2.510670547416924553e-02 2.545757342332393591e+00 1.940802263012251713e-02 1.704745238302983523e+00 2.527648968356584550e-02
-9.999999999999992228e-02 5.836393527868111164e+00 7.559833105063931691e-02 3.729857261522994349e+00 2.527853761769129765e-02 2.604083578815732380e+00 1.960555808939366124e-02 1.754241199655083960e+00 2.535420060601815614e-02
5.551115123125782702e-17 5.885360209241710550e+00 7.560866708087440879e-02 3.752619217784257444e+00 2.531919985546880400e-02 2.631223203987559600e+00 1.969830772296101914e-02 1.780917573478213001e+00 2.525352887518136219e-02
1.000000000000000333e-01 5.826137600575805209e+00 7.559617719810725334e-02 3.722345790900384088e+00 2.526515914069257102e-02 2.602603921847560287e+00 1.960051620096063887e-02 1.756460987305864307e+00 2.521821492270779133e-02
2.000000000000000111e-01 5.679257486583580317e+00 7.556573630709105538e-02 3.627571821487620696e+00 2.509808073986402946e-02 2.538471395371573180e+00 1.938352201801330985e-02 1.716928931023616656e+00 2.518416332234666571e-02
3.000000000000000444e-01 5.435856725113424659e+00 7.551697836623695592e-02 3.494297046794827111e+00 2.486861204305345838e-02 2.444809746113037363e+00 1.907212122761664866e-02 1.642128649659355233e+00 2.527153079645544365e-02
4.000000000000001332e-01 5.097636583334718807e+00 7.545272196971425371e-02 3.296440987937039324e+00 2.454011996988772135e-02 2.320544435553500762e+00 1.866956525418657711e-02 1.558202724371696490e+00 2.515231767603353166e-02
5.000000000000001110e-01 4.715547355425286469e+00 7.538503664857107434e-02 3.067048385624694617e+00 2.417817283712475271e-02 2.161915123557406559e+00 1.817442076698399731e-02 1.457596488169727422e+00 2.510606772901242609e-02
6.000000000000000888e-01 4.266572460433678771e+00 7.531217099389506120e-02 2.807571378762418135e+00 2.379433444402423437e-02 1.986786289772666692e+00 1.765414409679140831e-02 1.349326773329693197e+00 2.506771538059595836e-02
7.000000000000000666e-01 3.778202947851568183e+00 7.524111536042012160e-02 2.527031032277733402e+00 2.341136438292085870e-02 1.798748740397684287e+00 1.712909168456183337e-02 1.227299472033291039e+00 2.485398891503752886e-02


==> anc/pion_spectra/pip_smash.txt <==
# ybins, 0-10 dndy, err, 10-20 dndy, err, 20-30 dndy, err, 30-40 dndy, err
-6.999999999999999556e-01 3.749563318777292764e+00 1.275956637705183763e-02 2.581336032388663604e+00 1.022222387209205385e-02 1.761913043478261054e+00 8.743998598942885961e-03 1.220941704035874320e+00 7.390366090676080135e-03
-6.000000000000000888e-01 4.238034934497815875e+00 1.362462540181849126e-02 2.859635627530364488e+00 1.074961957261886744e-02 1.964608695652173775e+00 9.214183111473829221e-03 1.352376681614351206e+00 7.778880015003110035e-03
-5.000000000000000000e-01 4.722532751091702785e+00 1.439947292382800018e-02 3.127489878542506485e+00 1.125502093002946589e-02 2.127260869565217316e+00 9.591756734125966508e-03 1.463318385650224540e+00 8.102445299251123667e-03
-3.999999999999999667e-01 5.111484716157202790e+00 1.496074826912334975e-02 3.357894736842104599e+00 1.165539308897537395e-02 2.290260869565217128e+00 9.988256038134170345e-03 1.567264573991032472e+00 8.380062203008711158e-03
-2.999999999999999889e-01 5.475021834061135628e+00 1.549014054945064243e-02 3.552753036437245271e+00 1.200283847218602123e-02 2.421913043478260086e+00 1.026501165315149046e-02 1.641165919282510544e+00 8.568151585860417016e-03
-1.999999999999999556e-01 5.698165938864623747e+00 1.577379210874873053e-02 3.739352226720649153e+00 1.232636255457185935e-02 2.517826086956519660e+00 1.047106636739482573e-02 1.713721973094170403e+00 8.765507466877767856e-03
-9.999999999999992228e-02 5.876462882096068263e+00 1.605377322767240211e-02 3.823643724696355939e+00 1.244081394995568898e-02 2.567956521739132025e+00 1.058049337542419852e-02 1.755874439461882597e+00 8.864042659928232648e-03
5.551115123125782702e-17 5.910567685589517950e+00 1.608133278816289286e-02 3.843765182186236196e+00 1.250323493906257272e-02 2.576478260869563552e+00 1.058488484988287341e-02 1.765201793721972612e+00 8.891988808954356602e-03
1.000000000000000333e-01 5.882227074235806263e+00 1.601945508717640687e-02 3.800850202429149505e+00 1.237914999549315741e-02 2.560782608695654439e+00 1.057831560515015180e-02 1.736233183856502826e+00 8.833927334575240875e-03
2.000000000000000111e-01 5.684759825327508231e+00 1.576003211860443898e-02 3.719433198380567074e+00 1.229407189065946128e-02 2.516565217391305342e+00 1.042579947252212681e-02 1.717399103139013450e+00 8.796407905643448266e-03
3.000000000000000444e-01 5.441746724890830222e+00 1.546092850018129967e-02 3.579797570850201449e+00 1.202545502752525031e-02 2.399956521739130544e+00 1.022261476060630329e-02 1.639417040358745359e+00 8.573523736509788482e-03
4.000000000000001332e-01 5.078427947598256331e+00 1.487589784849000299e-02 3.368259109311741994e+00 1.168810074891564466e-02 2.284695652173912794e+00 9.970692524952267169e-03 1.551031390134529842e+00 8.311014420792055962e-03
5.000000000000001110e-01 4.678427947598252423e+00 1.428469612932670683e-02 3.124777327935222004e+00 1.125275539460337745e-02 2.122391304347825969e+00 9.588760241227971617e-03 1.430717488789236436e+00 7.992925526800627109e-03
6.000000000000000888e-01 4.250873362445413584e+00 1.358990084705722148e-02 2.870121457489881234e+00 1.076444560240409458e-02 1.960347826086956902e+00 9.223663137105757304e-03 1.354170403587444227e+00 7.793236401047990217e-03
7.000000000000000666e-01 3.737641921397377942e+00 1.276714124728724718e-02 2.586963562753035184e+00 1.023769851860882076e-02 1.756173913043477475e+00 8.725867323597469999e-03 1.235156950672645637e+00 7.451760404338348374e-03


==> anc/posterior_dist/corner.txt <==
# non-normalized posterior. corresponding bins in corner_bins.txt
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000000000e+00 2.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000000e+01 1.000000000000000000e+00 5.000000000000000000e+00 1.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000000e+00 3.000000000000000000e+00 1.400000000000000000e+01 3.000000000000000000e+00 1.600000000000000000e+01 2.800000000000000000e+01 8.000000000000000000e+00 2.400000000000000000e+01 6.000000000000000000e+01 7.200000000000000000e+01 6.400000000000000000e+01 9.300000000000000000e+01 9.300000000000000000e+01 1.430000000000000000e+02 1.250000000000000000e+02 1.100000000000000000e+02 1.420000000000000000e+02 1.170000000000000000e+02 1.240000000000000000e+02 1.480000000000000000e+02 1.110000000000000000e+02 7.600000000000000000e+01 1.070000000000000000e+02 4.100000000000000000e+01 3.800000000000000000e+01 4.100000000000000000e+01 2.700000000000000000e+01 2.800000000000000000e+01 1.300000000000000000e+01 1.700000000000000000e+01 7.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e+00 8.000000000000000000e+00 1.700000000000000000e+01 2.900000000000000000e+01 3.100000000000000000e+01 8.200000000000000000e+01 1.050000000000000000e+02 1.430000000000000000e+02 1.900000000000000000e+02 2.600000000000000000e+02 3.150000000000000000e+02 4.070000000000000000e+02 5.220000000000000000e+02 6.150000000000000000e+02 8.110000000000000000e+02 9.310000000000000000e+02 1.018000000000000000e+03 1.103000000000000000e+03 1.165000000000000000e+03 1.145000000000000000e+03 1.122000000000000000e+03 1.098000000000000000e+03 1.012000000000000000e+03 8.610000000000000000e+02 6.800000000000000000e+02 6.110000000000000000e+02 5.480000000000000000e+02 3.960000000000000000e+02 3.470000000000000000e+02 2.210000000000000000e+02 1.610000000000000000e+02 1.430000000000000000e+02 8.600000000000000000e+01 4.600000000000000000e+01 2.900000000000000000e+01 1.900000000000000000e+01 1.000000000000000000e+01 4.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.000000000000000000e+00 1.500000000000000000e+01 2.300000000000000000e+01 7.200000000000000000e+01 5.900000000000000000e+01 1.170000000000000000e+02 1.410000000000000000e+02 2.220000000000000000e+02 3.020000000000000000e+02 4.180000000000000000e+02 5.870000000000000000e+02 8.030000000000000000e+02 9.140000000000000000e+02 1.150000000000000000e+03 1.445000000000000000e+03 1.689000000000000000e+03 1.981000000000000000e+03 2.188000000000000000e+03 2.210000000000000000e+03 2.488000000000000000e+03 2.436000000000000000e+03 2.483000000000000000e+03 2.238000000000000000e+03 2.178000000000000000e+03 2.112000000000000000e+03 1.745000000000000000e+03 1.654000000000000000e+03 1.389000000000000000e+03 1.135000000000000000e+03 8.810000000000000000e+02 6.920000000000000000e+02 4.880000000000000000e+02 4.070000000000000000e+02 2.790000000000000000e+02 2.010000000000000000e+02 1.190000000000000000e+02 8.800000000000000000e+01 5.900000000000000000e+01 3.600000000000000000e+01 2.000000000000000000e+01
0.000000000000000000e+00 1.000000000000000000e+00 3.000000000000000000e+00 5.000000000000000000e+00 1.200000000000000000e+01 1.900000000000000000e+01 2.500000000000000000e+01 4.800000000000000000e+01 1.070000000000000000e+02 1.500000000000000000e+02 1.960000000000000000e+02 2.540000000000000000e+02 2.970000000000000000e+02 4.180000000000000000e+02 6.210000000000000000e+02 6.660000000000000000e+02 8.480000000000000000e+02 1.013000000000000000e+03 1.119000000000000000e+03 1.219000000000000000e+03 1.273000000000000000e+03 1.286000000000000000e+03 1.388000000000000000e+03 1.335000000000000000e+03 1.349000000000000000e+03 1.176000000000000000e+03 1.061000000000000000e+03 8.960000000000000000e+02 7.970000000000000000e+02 7.650000000000000000e+02 5.700000000000000000e+02 5.500000000000000000e+02 4.090000000000000000e+02 3.690000000000000000e+02 2.630000000000000000e+02 1.480000000000000000e+02 1.610000000000000000e+02 1.150000000000000000e+02 5.800000000000000000e+01 2.100000000000000000e+01
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000000e+00 5.000000000000000000e+00 6.000000000000000000e+00 7.000000000000000000e+00 9.000000000000000000e+00 2.500000000000000000e+01 1.400000000000000000e+01 5.100000000000000000e+01 5.100000000000000000e+01 7.100000000000000000e+01 8.200000000000000000e+01 8.100000000000000000e+01 9.600000000000000000e+01 9.400000000000000000e+01 1.280000000000000000e+02 1.400000000000000000e+02 1.930000000000000000e+02 1.460000000000000000e+02 1.880000000000000000e+02 2.230000000000000000e+02 2.040000000000000000e+02 1.220000000000000000e+02 1.290000000000000000e+02 1.800000000000000000e+02 2.090000000000000000e+02 1.460000000000000000e+02 1.200000000000000000e+02 1.020000000000000000e+02 1.100000000000000000e+02 7.400000000000000000e+01 6.600000000000000000e+01 5.500000000000000000e+01 2.200000000000000000e+01 2.400000000000000000e+01 2.000000000000000000e+01
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 2.000000000000000000e+00 0.000000000000000000e+00 3.000000000000000000e+00 7.000000000000000000e+00 1.000000000000000000e+00 0.000000000000000000e+00 7.000000000000000000e+00 7.000000000000000000e+00 1.000000000000000000e+00 4.000000000000000000e+00 2.000000000000000000e+00 1.000000000000000000e+01 5.000000000000000000e+00 4.000000000000000000e+00 3.000000000000000000e+00 1.000000000000000000e+01 1.700000000000000000e+01 7.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 5.000000000000000000e+00 0.000000000000000000e+00 6.000000000000000000e+00 4.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 4.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/posterior_dist/corner_bins.txt <==
# bins in kappa [MeV], bins in S_pot [MeV]
2.034875000000000114e+02 3.750000000000000000e-01
2.084625000000000057e+02 1.125000000000000222e+00
2.134375000000000000e+02 1.875000000000000000e+00
2.184124999999999943e+02 2.625000000000000444e+00
2.233874999999999886e+02 3.375000000000000000e+00
2.283625000000000114e+02 4.125000000000000000e+00
2.333375000000000057e+02 4.875000000000000888e+00
2.383125000000000000e+02 5.625000000000000000e+00
2.432874999999999943e+02 6.375000000000000888e+00
2.482624999999999886e+02 7.125000000000000000e+00
2.532375000000000114e+02 7.875000000000000000e+00
2.582124999999999773e+02 8.625000000000001776e+00
2.631875000000000000e+02 9.375000000000000000e+00
2.681625000000000227e+02 1.012500000000000000e+01
2.731374999999999886e+02 1.087500000000000178e+01
2.781125000000000114e+02 1.162500000000000000e+01
2.830874999999999773e+02 1.237500000000000178e+01
2.880625000000000000e+02 1.312500000000000000e+01
2.930375000000000227e+02 1.387500000000000000e+01
2.980124999999999886e+02 1.462500000000000178e+01
3.029875000000000114e+02 1.537499999999999822e+01
3.079625000000000341e+02 1.612500000000000355e+01
3.129375000000000000e+02 1.687500000000000000e+01
3.179125000000000227e+02 1.762500000000000355e+01
3.228874999999999886e+02 1.837500000000000000e+01
3.278625000000000114e+02 1.912500000000000000e+01
3.328374999999999773e+02 1.987500000000000355e+01
3.378125000000000000e+02 2.062500000000000000e+01
3.427875000000000227e+02 2.137500000000000355e+01
3.477625000000000455e+02 2.212500000000000000e+01
3.527374999999999545e+02 2.287500000000000000e+01
3.577124999999999773e+02 2.362500000000000355e+01
3.626875000000000000e+02 2.437500000000000000e+01
3.676625000000000227e+02 2.512500000000000355e+01
3.726375000000000455e+02 2.587500000000000000e+01
3.776124999999999545e+02 2.662500000000000000e+01
3.825874999999999773e+02 2.737500000000000355e+01
3.875625000000000000e+02 2.812500000000000000e+01
3.925375000000000227e+02 2.887500000000000355e+01
3.975125000000000455e+02 2.962500000000000000e+01


==> anc/posterior_dist/int_posterior_Spot.txt <==
# bins, counts
5.000000000000000000e-01 1.800000000000000000e+01
1.500000000000000000e+00 4.100000000000000000e+01
2.500000000000000444e+00 1.290000000000000000e+02
3.500000000000000000e+00 1.720000000000000000e+02
4.500000000000000000e+00 3.570000000000000000e+02
5.500000000000000000e+00 5.500000000000000000e+02
6.500000000000000000e+00 8.530000000000000000e+02
7.500000000000000000e+00 1.386000000000000000e+03
8.500000000000000000e+00 1.973000000000000000e+03
9.500000000000000000e+00 2.536000000000000000e+03
1.050000000000000000e+01 3.605000000000000000e+03
1.150000000000000000e+01 4.605000000000000000e+03
1.250000000000000000e+01 5.536000000000000000e+03
1.350000000000000000e+01 6.143000000000000000e+03
1.450000000000000000e+01 6.723000000000000000e+03
1.549999999999999822e+01 6.843000000000000000e+03
1.650000000000000000e+01 6.759000000000000000e+03
1.749999999999999645e+01 6.255000000000000000e+03
1.850000000000000000e+01 5.748000000000000000e+03
1.949999999999999645e+01 4.856000000000000000e+03
2.050000000000000000e+01 3.939000000000000000e+03
2.149999999999999645e+01 3.220000000000000000e+03
2.250000000000000000e+01 2.520000000000000000e+03
2.350000000000000000e+01 1.791000000000000000e+03
2.450000000000000000e+01 1.289000000000000000e+03
2.550000000000000355e+01 9.120000000000000000e+02
2.650000000000000000e+01 5.380000000000000000e+02
2.750000000000000355e+01 3.960000000000000000e+02
2.850000000000000000e+01 2.080000000000000000e+02
2.950000000000000000e+01 9.900000000000000000e+01


==> anc/posterior_dist/int_posterior_kappa.txt <==
# bins, counts
2.014975000000000023e+02 0.000000000000000000e+00
2.024925000000000068e+02 0.000000000000000000e+00
2.034875000000000114e+02 0.000000000000000000e+00
2.044824999999999875e+02 0.000000000000000000e+00
2.054774999999999920e+02 0.000000000000000000e+00
2.064724999999999966e+02 0.000000000000000000e+00
2.074675000000000011e+02 0.000000000000000000e+00
2.084625000000000057e+02 0.000000000000000000e+00
2.094575000000000102e+02 0.000000000000000000e+00
2.104524999999999864e+02 0.000000000000000000e+00
2.114474999999999909e+02 0.000000000000000000e+00
2.124424999999999955e+02 0.000000000000000000e+00
2.134375000000000000e+02 0.000000000000000000e+00
2.144325000000000045e+02 0.000000000000000000e+00
2.154275000000000091e+02 0.000000000000000000e+00
2.164225000000000136e+02 0.000000000000000000e+00
2.174174999999999898e+02 0.000000000000000000e+00
2.184124999999999943e+02 0.000000000000000000e+00
2.194074999999999989e+02 0.000000000000000000e+00
2.204025000000000034e+02 0.000000000000000000e+00
2.213975000000000080e+02 0.000000000000000000e+00
2.223924999999999841e+02 0.000000000000000000e+00
2.233874999999999886e+02 0.000000000000000000e+00
2.243824999999999932e+02 0.000000000000000000e+00
2.253774999999999977e+02 0.000000000000000000e+00
2.263725000000000023e+02 0.000000000000000000e+00
2.273675000000000068e+02 0.000000000000000000e+00
2.283625000000000114e+02 0.000000000000000000e+00
2.293575000000000159e+02 0.000000000000000000e+00
2.303524999999999920e+02 0.000000000000000000e+00
2.313474999999999966e+02 0.000000000000000000e+00
2.323425000000000011e+02 0.000000000000000000e+00
2.333375000000000057e+02 0.000000000000000000e+00
2.343325000000000102e+02 0.000000000000000000e+00
2.353274999999999864e+02 0.000000000000000000e+00
2.363224999999999909e+02 0.000000000000000000e+00
2.373174999999999955e+02 0.000000000000000000e+00
2.383125000000000000e+02 0.000000000000000000e+00
2.393075000000000045e+02 0.000000000000000000e+00
2.403025000000000091e+02 0.000000000000000000e+00
2.412975000000000136e+02 0.000000000000000000e+00
2.422925000000000182e+02 0.000000000000000000e+00
2.432874999999999943e+02 0.000000000000000000e+00
2.442824999999999989e+02 0.000000000000000000e+00
2.452775000000000034e+02 0.000000000000000000e+00
2.462725000000000080e+02 0.000000000000000000e+00
2.472675000000000125e+02 0.000000000000000000e+00
2.482624999999999886e+02 0.000000000000000000e+00
2.492574999999999932e+02 0.000000000000000000e+00
2.502524999999999977e+02 0.000000000000000000e+00
2.512475000000000023e+02 0.000000000000000000e+00
2.522425000000000068e+02 0.000000000000000000e+00
2.532375000000000114e+02 0.000000000000000000e+00
2.542325000000000159e+02 0.000000000000000000e+00
2.552275000000000205e+02 0.000000000000000000e+00
2.562225000000000250e+02 0.000000000000000000e+00
2.572175000000000296e+02 0.000000000000000000e+00
2.582124999999999773e+02 0.000000000000000000e+00
2.592074999999999818e+02 0.000000000000000000e+00
2.602024999999999864e+02 0.000000000000000000e+00
2.611974999999999909e+02 0.000000000000000000e+00
2.621924999999999955e+02 0.000000000000000000e+00
2.631875000000000000e+02 0.000000000000000000e+00
2.641825000000000045e+02 0.000000000000000000e+00
2.651775000000000091e+02 0.000000000000000000e+00
2.661725000000000136e+02 0.000000000000000000e+00
2.671675000000000182e+02 0.000000000000000000e+00
2.681625000000000227e+02 0.000000000000000000e+00
2.691575000000000273e+02 0.000000000000000000e+00
2.701525000000000318e+02 0.000000000000000000e+00
2.711475000000000364e+02 0.000000000000000000e+00
2.721424999999999841e+02 0.000000000000000000e+00
2.731374999999999886e+02 0.000000000000000000e+00
2.741324999999999932e+02 0.000000000000000000e+00
2.751274999999999977e+02 0.000000000000000000e+00
2.761225000000000023e+02 0.000000000000000000e+00
2.771175000000000068e+02 0.000000000000000000e+00
2.781125000000000114e+02 0.000000000000000000e+00
2.791075000000000159e+02 0.000000000000000000e+00
2.801025000000000205e+02 0.000000000000000000e+00
2.810975000000000250e+02 0.000000000000000000e+00
2.820924999999999727e+02 0.000000000000000000e+00
2.830874999999999773e+02 0.000000000000000000e+00
2.840824999999999818e+02 0.000000000000000000e+00
2.850774999999999864e+02 0.000000000000000000e+00
2.860724999999999909e+02 0.000000000000000000e+00
2.870674999999999955e+02 0.000000000000000000e+00
2.880625000000000000e+02 0.000000000000000000e+00
2.890575000000000045e+02 0.000000000000000000e+00
2.900525000000000091e+02 0.000000000000000000e+00
2.910475000000000136e+02 0.000000000000000000e+00
2.920425000000000182e+02 0.000000000000000000e+00
2.930375000000000227e+02 0.000000000000000000e+00
2.940325000000000273e+02 0.000000000000000000e+00
2.950275000000000318e+02 0.000000000000000000e+00
2.960225000000000364e+02 0.000000000000000000e+00
2.970174999999999841e+02 0.000000000000000000e+00
2.980124999999999886e+02 0.000000000000000000e+00
2.990074999999999932e+02 0.000000000000000000e+00
3.000024999999999977e+02 0.000000000000000000e+00
3.009975000000000023e+02 0.000000000000000000e+00
3.019925000000000068e+02 0.000000000000000000e+00
3.029875000000000114e+02 0.000000000000000000e+00
3.039825000000000159e+02 0.000000000000000000e+00
3.049774999999999636e+02 0.000000000000000000e+00
3.059725000000000250e+02 0.000000000000000000e+00
3.069674999999999727e+02 0.000000000000000000e+00
3.079625000000000341e+02 0.000000000000000000e+00
3.089574999999999818e+02 0.000000000000000000e+00
3.099524999999999864e+02 0.000000000000000000e+00
3.109474999999999909e+02 0.000000000000000000e+00
3.119424999999999955e+02 0.000000000000000000e+00
3.129375000000000000e+02 0.000000000000000000e+00
3.139325000000000045e+02 0.000000000000000000e+00
3.149275000000000091e+02 0.000000000000000000e+00
3.159225000000000136e+02 0.000000000000000000e+00
3.169175000000000182e+02 0.000000000000000000e+00
3.179124999999999659e+02 0.000000000000000000e+00
3.189075000000000273e+02 0.000000000000000000e+00
3.199024999999999750e+02 0.000000000000000000e+00
3.208975000000000364e+02 0.000000000000000000e+00
3.218924999999999841e+02 0.000000000000000000e+00
3.228874999999999886e+02 0.000000000000000000e+00
3.238824999999999932e+02 0.000000000000000000e+00
3.248774999999999977e+02 0.000000000000000000e+00
3.258725000000000023e+02 0.000000000000000000e+00
3.268675000000000068e+02 0.000000000000000000e+00
3.278625000000000114e+02 0.000000000000000000e+00
3.288575000000000159e+02 0.000000000000000000e+00
3.298524999999999636e+02 0.000000000000000000e+00
3.308475000000000250e+02 0.000000000000000000e+00
3.318424999999999727e+02 0.000000000000000000e+00
3.328374999999999773e+02 8.000000000000000000e+00
3.338324999999999818e+02 4.000000000000000000e+00
3.348274999999999864e+02 1.200000000000000000e+01
3.358224999999999909e+02 6.300000000000000000e+01
3.368174999999999955e+02 1.330000000000000000e+02
3.378125000000000000e+02 3.420000000000000000e+02
3.388075000000000045e+02 5.270000000000000000e+02
3.398025000000000091e+02 8.310000000000000000e+02
3.407975000000000136e+02 1.423000000000000000e+03
3.417925000000000182e+02 2.071000000000000000e+03
3.427875000000000227e+02 3.118000000000000000e+03
3.437825000000000273e+02 4.230000000000000000e+03
3.447774999999999750e+02 5.454000000000000000e+03
3.457725000000000364e+02 6.609000000000000000e+03
3.467674999999999841e+02 7.662000000000000000e+03
3.477625000000000455e+02 7.983000000000000000e+03
3.487574999999999932e+02 7.793000000000000000e+03
3.497524999999999977e+02 7.421000000000000000e+03
3.507475000000000023e+02 6.385000000000000000e+03
3.517425000000000068e+02 5.222000000000000000e+03
3.527374999999999545e+02 4.232000000000000000e+03
3.537325000000000159e+02 3.157000000000000000e+03
3.547274999999999636e+02 2.015000000000000000e+03
3.557225000000000250e+02 1.481000000000000000e+03
3.567174999999999727e+02 7.870000000000000000e+02
3.577124999999999773e+02 5.010000000000000000e+02
3.587074999999999818e+02 2.990000000000000000e+02
3.597024999999999864e+02 1.280000000000000000e+02
3.606974999999999909e+02 7.500000000000000000e+01
3.616924999999999955e+02 2.400000000000000000e+01
3.626875000000000000e+02 3.000000000000000000e+00
3.636825000000000045e+02 1.000000000000000000e+00
3.646775000000000091e+02 2.000000000000000000e+00
3.656725000000000136e+02 4.000000000000000000e+00
3.666675000000000182e+02 0.000000000000000000e+00
3.676625000000000227e+02 0.000000000000000000e+00
3.686575000000000273e+02 0.000000000000000000e+00
3.696524999999999750e+02 0.000000000000000000e+00
3.706475000000000364e+02 0.000000000000000000e+00
3.716424999999999841e+02 0.000000000000000000e+00
3.726375000000000455e+02 0.000000000000000000e+00
3.736324999999999932e+02 0.000000000000000000e+00
3.746274999999999977e+02 0.000000000000000000e+00
3.756225000000000023e+02 0.000000000000000000e+00
3.766175000000000068e+02 0.000000000000000000e+00
3.776124999999999545e+02 0.000000000000000000e+00
3.786075000000000159e+02 0.000000000000000000e+00
3.796024999999999636e+02 0.000000000000000000e+00
3.805975000000000250e+02 0.000000000000000000e+00
3.815924999999999727e+02 0.000000000000000000e+00
3.825874999999999773e+02 0.000000000000000000e+00
3.835824999999999818e+02 0.000000000000000000e+00
3.845774999999999864e+02 0.000000000000000000e+00
3.855724999999999909e+02 0.000000000000000000e+00
3.865674999999999955e+02 0.000000000000000000e+00
3.875625000000000000e+02 0.000000000000000000e+00
3.885575000000000045e+02 0.000000000000000000e+00
3.895525000000000091e+02 0.000000000000000000e+00
3.905475000000000136e+02 0.000000000000000000e+00
3.915425000000000182e+02 0.000000000000000000e+00
3.925375000000000227e+02 0.000000000000000000e+00
3.935325000000000273e+02 0.000000000000000000e+00
3.945274999999999750e+02 0.000000000000000000e+00
3.955225000000000364e+02 0.000000000000000000e+00
3.965174999999999841e+02 0.000000000000000000e+00
3.975125000000000455e+02 0.000000000000000000e+00
3.985074999999999932e+02 0.000000000000000000e+00
3.995024999999999977e+02 0.000000000000000000e+00


==> anc/v2_deuteron.txt <==
# y bins, kappa=300.5, Spot=3.0vn , err, kappa=300.5, Spot=27.0vn , err, kappa=400.0, Spot=15.0vn , err, kappa=201.0, Spot=15.0vn , err
-6.999999999999999556e-01 1.025853712488991043e-01 5.725437075869393988e-03 1.093426481840709119e-01 5.674854963472923848e-03 1.087578700094202766e-01 5.889738270873049082e-03 1.036828089179757661e-01 5.680449820808638681e-03
-5.999999999999999778e-01 4.524268532820840960e-02 5.654368868144755630e-03 4.334268364428428555e-02 5.608924390814938078e-03 3.437750676361339686e-02 5.784580065174413713e-03 5.259406648360887004e-02 5.619569360512637578e-03
-5.000000000000000000e-01 -5.174071012370773381e-03 5.557990836824695108e-03 -5.014081440338880036e-03 5.530451655768886705e-03 -1.916492725664120655e-02 5.634858035120079121e-03 6.647566289122330829e-03 5.540131634726138191e-03
-4.000000000000000222e-01 -4.866045371887750548e-02 5.276504955248968905e-03 -4.855013853513945321e-02 5.281065416493709030e-03 -6.463253046355266207e-02 5.286993345652290024e-03 -3.522046136402856575e-02 5.279544276995534746e-03
-3.000000000000000444e-01 -8.485858410651481165e-02 5.319575725291792768e-03 -8.466620632182042527e-02 5.333320711338963328e-03 -1.127121636397737658e-01 5.351152067802598250e-03 -6.142068670773065397e-02 5.328738699626452656e-03
-2.000000000000000666e-01 -1.171437620554591774e-01 5.377147207440650251e-03 -1.168781924884001455e-01 5.403031293099125679e-03 -1.555944754113127715e-01 5.436525732725274764e-03 -8.478871506937935010e-02 5.394408990590035188e-03
-1.000000000000000888e-01 -1.346061628612211791e-01 5.415609880030133015e-03 -1.343010053370896628e-01 5.449518916984066354e-03 -1.787886519097625637e-01 5.493326123002959145e-03 -9.742800973052112568e-02 5.438228822635884571e-03
-1.110223024625156540e-16 -1.392287677546363844e-01 5.426634280888519533e-03 -1.389131306009643296e-01 5.462831219473866622e-03 -1.849285587282274435e-01 5.509572659728281460e-03 -1.007738535232078902e-01 5.450780994100447481e-03
9.999999999999986677e-02 -1.347440370358228279e-01 5.415933629029597886e-03 -1.344385669450929299e-01 5.449909930969413716e-03 -1.789717812505173811e-01 5.493803441530115649e-03 -9.752780312824427256e-02 5.438597485728484220e-03
1.999999999999998446e-01 -1.132415597530354034e-01 5.369247693841725996e-03 -1.129848366339416543e-01 5.393475270103620899e-03 -1.504114327165771425e-01 5.424836861587315102e-03 -8.196429904120050569e-02 5.385403964188605237e-03
2.999999999999998224e-01 -8.446409958495948445e-02 5.318982853379448580e-03 -8.427261611228331617e-02 5.332602019797363924e-03 -1.121881953887857719e-01 5.350270621445846024e-03 -6.113515860878493413e-02 5.328061915917015230e-03
3.999999999999996891e-01 -4.877570686904064701e-02 5.276605437895239351e-03 -4.866513040193343187e-02 5.281187431227311359e-03 -6.478561376153013640e-02 5.287143321163592473e-03 -3.530388165329423344e-02 5.279659111770394937e-03
4.999999999999997780e-01 -6.191017324684883194e-03 5.518588870521633563e-03 -5.209337239497457972e-03 5.497367859578638702e-03 -1.569554128190731035e-02 5.571348884946736822e-03 2.657819529510163648e-03 5.505434124687565850e-03
5.999999999999998668e-01 4.598208896226729792e-02 5.650925845187231185e-03 4.756015874086649831e-02 5.605163777960879556e-03 3.828086403547592553e-02 5.779290165996456459e-03 5.389659960577297682e-02 5.616079570465424414e-03
6.999999999999997335e-01 1.015805300079759554e-01 5.727389173682818392e-03 1.070810786017464267e-01 5.676568043509794617e-03 1.046741675221404683e-01 5.892528395884814689e-03 1.041443545725166259e-01 5.681983909218864953e-03


==> anc/v2_proton.txt <==
# y bins, kappa=300.5, Spot=3.0vn , err, kappa=300.5, Spot=27.0vn , err, kappa=400.0, Spot=15.0vn , err, kappa=201.0, Spot=15.0vn , err
-6.999999999999999556e-01 3.540888938767364907e-03 8.267355315029275772e-03 3.406314297334822258e-03 8.267364702666953405e-03 4.094050498197116493e-03 8.267386384591046342e-03 2.813386853965352610e-03 8.267360866503101549e-03
-5.999999999999999778e-01 -3.284267071151766165e-02 8.273161499906575567e-03 -3.159445572620736553e-02 8.273968517136564074e-03 -3.797338880541745176e-02 8.275832127153168530e-03 -2.609489866153925572e-02 8.273638747051302589e-03
-5.000000000000000000e-01 -8.182705613874506623e-02 8.303685765565310684e-03 -7.871714590723080662e-02 8.308675656316726402e-03 -9.461016872996289018e-02 8.320189017413661195e-03 -6.501507616321443306e-02 8.306636949069173131e-03
-4.000000000000000222e-01 -1.173306784415299592e-01 8.341951507185018169e-03 -1.128714213867754446e-01 8.352160629141095957e-03 -1.356602059070982358e-01 8.375692357779697048e-03 -9.322421403286185182e-02 8.347990281132743398e-03
-3.000000000000000444e-01 -1.426123004028674590e-01 8.377359830199375412e-03 -1.371921927625317228e-01 8.392374519234328464e-03 -1.648913506213039726e-01 8.426950640663051148e-03 -1.133115378950173141e-01 8.386242163392560248e-03
-2.000000000000000666e-01 -1.634329493375122067e-01 8.411549754026864320e-03 -1.572215343692143219e-01 8.431183141123919922e-03 -1.889646242025327383e-01 8.476355183463115880e-03 -1.298544289646696714e-01 8.423165681384440009e-03
-1.000000000000000888e-01 -1.738115934589619105e-01 8.430271106786747445e-03 -1.672057288664681174e-01 8.452424703277023471e-03 -2.009646315088340074e-01 8.503370714281100959e-03 -1.381007031173525357e-01 8.443378878737115706e-03
-1.110223024625156540e-16 -1.776511089878131944e-01 8.437477853566693539e-03 -1.708993201840530995e-01 8.460599943979461510e-03 -2.054039603710449691e-01 8.513763402055774671e-03 -1.411513614975679898e-01 8.451158974441316113e-03
9.999999999999986677e-02 -1.729815624702791266e-01 8.430111008744101478e-03 -1.664073645687138003e-01 8.452054887405573147e-03 -2.000056005165760098e-01 8.502520805718965027e-03 -1.374406411539798589e-01 8.443094630082094085e-03
1.999999999999998446e-01 -1.637886979629392670e-01 8.412173063707202927e-03 -1.575637624509192425e-01 8.431890459074491140e-03 -1.893759482689812979e-01 8.477255057438466690e-03 -1.301370863773694264e-01 8.423838717162717565e-03
2.999999999999998224e-01 -1.400985975154222518e-01 8.373538107952167853e-03 -1.347740253947252997e-01 8.388035215096413186e-03 -1.619849543076688769e-01 8.421422779284915699e-03 -1.113142940445081275e-01 8.382114145383399301e-03
3.999999999999996891e-01 -1.191414107478438872e-01 8.344263130317492241e-03 -1.146133351972058040e-01 8.354786680364651233e-03 -1.377538128032644305e-01 8.379041666881982195e-03 -9.466291785970373796e-02 8.350487938305693747e-03
4.999999999999997780e-01 -8.008680522073444163e-02 8.302157229489551607e-03 -7.704303477708637771e-02 8.306938072865269196e-03 -9.259805390200050168e-02 8.317969547450792742e-03 -6.363237279691130732e-02 8.304984761112445268e-03
5.999999999999998668e-01 -4.030530645334963469e-02 8.276132863532768141e-03 -3.877346734244255938e-02 8.277347828297157428e-03 -4.660184570001650595e-02 8.280153265381621358e-03 -3.202428014033761178e-02 8.276851366531022547e-03
6.999999999999997335e-01 -6.597913426870348215e-05 8.267287030910709655e-03 -6.347153843901794329e-05 8.267287034170192617e-03 -7.628646709756762309e-05 8.267287041698391167e-03 -5.242322823381577408e-05 8.267287032838237237e-03

